Deep Repulsive Prototypes for Adversarial Robustness

While many defences against adversarial examples have been proposed, finding robust machine learning models is still an open problem. The most compelling defence to date is adversarial training and consists of complementing the training data set with adversarial examples. Yet adversarial training severely impacts training time and depends on finding representative adversarial samples. In this paper we propose to train models on output spaces with large class separation in order to gain robustness without adversarial training. We introduce a method to partition the output space into class prototypes with large separation and train models to preserve it. Experimental results shows that models trained with these prototypes -- which we call deep repulsive prototypes -- gain robustness competitive with adversarial training, while also preserving more accuracy on natural samples. Moreover, the models are more resilient to large perturbation sizes. For example, we obtained over 50% robustness for CIFAR-10, with 92% accuracy on natural samples and over 20% robustness for CIFAR-100, with 71% accuracy on natural samples without adversarial training. For both data sets, the models preserved robustness against large perturbations better than adversarially trained models.

==> Plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from itertools import product, combinations\n",
    "\n",
    "from matplotlib.patches import FancyArrowPatch\n",
    "from mpl_toolkits.mplot3d import proj3d\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "\n",
    "\n",
    "class Arrow3D(FancyArrowPatch):\n",
    "\n",
    "    def __init__(self, xs, ys, zs, *args, **kwargs):\n",
    "        FancyArrowPatch.__init__(self, (0, 0), (0, 0), *args, **kwargs)\n",
    "        self._verts3d = xs, ys, zs\n",
    "\n",
    "    def draw(self, renderer):\n",
    "        xs3d, ys3d, zs3d = self._verts3d\n",
    "        xs, ys, zs = proj3d.proj_transform(xs3d, ys3d, zs3d, renderer.M)\n",
    "        self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))\n",
    "        FancyArrowPatch.draw(self, renderer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "plt.rcParams[\"figure.figsize\"] = (10,10)\n",
    "ax = fig.gca(projection='3d')\n",
    "# ax.set_aspect(\"equal\")\n",
    "\n",
    "\n",
    "# draw sphere\n",
    "u, v = np.mgrid[0:2*np.pi:20j, 0:np.pi:10j]\n",
    "x = np.cos(u)*np.sin(v)\n",
    "y = np.sin(u)*np.sin(v)\n",
    "z = np.cos(v)\n",
    "ax.plot_wireframe(x, y, z, color=\"lightgray\")\n",
    "\n",
    "# draw cube\n",
    "r = [-1, 1]\n",
    "for s, e in combinations(np.array(list(product(r, r, r))), 2):\n",
    "    if np.sum(np.abs(s-e)) == r[1]-r[0]:\n",
    "        ax.plot3D(*zip(s, e), color=\"tab:blue\")\n",
    "\n",
    "# draw a point\n",
    "ax.scatter([0], [0], [0], color=\"k\", s=150)\n",
    "plt.axis('off')\n",
    "a = Arrow3D([0, 0], [0, 0], [0, -1], mutation_scale=20,\n",
    "            lw=1, arrowstyle=\"-|>\", color=\"k\")\n",
    "ax.add_artist(a)\n",
    "ax = plt.gca()\n",
    "ax.set_facecolor('white')\n",
    "\n",
    "fig.savefig(\"./hypersphere.svg\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set(font_scale=1.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Overfitting\n",
    "cifar_10_e =  np.array([0, 10, 15, 25, 40, 50, 65, 85, 105, 127, 140, 150, 170, 190, 200])\n",
    "cifar_10_r =  np.array([0, 81, 82, 85, 90, 90, 91, 91, 91.3, 91.9, 92.1, 92.2, 92.4, 92, 92])\n",
    "cifar_10_ra = np.array([0, 24, 30, 34, 44, 45, 46, 47, 49, 51, 51, 50, 45, 43, 42])\n",
    "\n",
    "cifar_100_r = np.array([0, 11, 20, 37, 45, 60, 69, 72, 72, 72, 72, 72, 72, 72, 73])\n",
    "cifar_100_ra = np.array([0, 3, 4, 6, 10, 15, 20, 21, 21, 20, 20, 19, 15, 15, 15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.plot(cifar_10_e, cifar_10_ra)\n",
    "# plt.plot(cifar_10_e, cifar_10_r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 210,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsEAAAGeCAYAAAB1gdzLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeZxcVZ3//9e9t/al9+50OumsnY2EhCUBEpaAJMi+KzoK4qigKC4zIyig/BxFZ/Sr4yji7owbLsOggIMBBUQFAoSwQ0ISCNmT3rfq2u49vz9upZImJGkg3dXL+/l49KOq69yq+tTp6q53n3vuuZYxxiAiIiIiMobYpS5ARERERGSoKQSLiIiIyJijECwiIiIiY45CsIiIiIiMOQrBIiIiIjLmKASLiIiIyJgTKHUBh1J7ey+eN7QrvlVXJ2ht7RnS5xxp1EcDo346OPXRwKifBkb9dHDqo4FRPw3MUPeTbVtUVsb32z6qQrDnmSEPwbufVw5MfTQw6qeDUx8NjPppYNRPB6c+Ghj108AMp37SdAgRERERGXMUgkVERERkzFEIFhEREZExRyFYRERERMYchWARERERGXMUgkVERERkzFEIFhEREZExRyFYRERERMYchWARERERGXMUgkVERERkzFEIFhEREZExRyFYRERERMacQKkLEBEREXkzjPHA8wCD5QT923JpMKb/hraNFQj77dk+wPTfxgnsaXdzYDlgWViWNQSvQkpFIVhERGQE8YOf64e/wnVjPKxwAsu2MZleTKa3eLu/nYtd1YhlO3hdzXg9LcXbMR7G8whMPgLLsnF3vYzXsR2MR9eWENmuFAChw04BIP/qU7htmwvPXaglECJ81LkAZF/8C17LRvA8jPHrtCIJIkveA0DmsdtwWzYWa8fzsJI1RN92JQB9f74Ft3WT31bYxq6ZQuz0TwLQ+7+fx2vfWgy/AE7j4cTO+Ge//bfXYXrb+vVZYOpCoss/BkDPrf8M2VT/9pknEj35A377T670nxf8MGzbBOeeSuS4d2HyWXp/fQ1YNtg2WA6W4xBadAZMORGTTdH351vADmA5AXCCWE6AwLRFBBrnYzK9ZJ+9p9AehMI2Tv1MnMoGTLYPd8e6wu0BLNu/tBPVWOE4xs1jcn3F27EDCupvgUKwiIiMCcYYLMvCeC4m1UHW7sZt7QA3h/Fc7GQNdrwSk02R3/qCH8LcPMbLg+fiNMzGqWjA62klt/ZvhTYXCu3B2UtxaibjtrxKdvWdxfvtDnLhYy/BqZtGfsvzZB79rX+7cTGFMBtd9lGcmsnk1q8k8/Av94TdQtiMXfgFnKoJ5J6/j8zDv9zn9cXf/f+wkjVkn7+P7Krb92lPXHYzRBLkXnyA7NN379v+gR+BY5N76SFyL9wHQHp3ox0ohuDcy4+TX/fQnjtaNlYkWQzB7s51uJufBdsphEUHO1G95+eQ7cNkU1iFgEkgWByFBbDL6sCyive1bBurrL7YHpyxGJPuLYZQbNu/T0HoqHMhV6zcf8zyccXr4UUXgZsv1F5or5yw5/4LL/T/OfD29L89rqmwvUVg0oLCz8wthHgXJ5r02z0Pk0357w03748qF0I8gEl3k1195z59Hz7hfTiVDXhdO+lb8Y192iOnXEFwxhLcnevp+8O/9W+0A0SXf4zA5CPIb32B9F9/UgjJwWKQDh//HpyaKeR3vETuuT8X+s7/siyb0FHnYCdrcXesI/fyY4U2C6uwTXD+27EjSdwd68hveY7iSLoxgCF0xNlYoSj5zc/67YXbd/dP+PhL/X8KhpnhV5GIiIx6JpfG5LPg5iCfxbg5rGCkGGZyG1dDPgP5HMbNQj6HXTWRQOPhGM/1Q2I+59/f9e8fmLqQ0OylmEwvvb//Vyi0m8JzhBZeQPjIczC9bfT+6tP0vqam8JL3EJq3HK+njfSfbt6n5shJ/4hT0YDpbSf7xO8LAcwBx8GyAwQaD4eayZDP4nXu9NtsB8suhL0CKxDCilf4txdCBrZTDIJ2sobAtEV7tflBxYrEAXDGNRFadLEfYOy9tgn77YHJR/qhc6+QiGVD0H/84JyTcRoP959zr+fYXWPo6PMIzX87WBbVNeW0tqf8bYr98H446fL9ThmInvyhA/7sIydcesD28DEXH7A9NP+MA7fPOfnA7XNPPfDzH3n2ftssJ+i//tdI1Cbpa+7GiiSIn//5/d7fLq8n8aH/8v9x2h2S3TxWKFpoH0/svBswbn7PNl4ep3aq315WR3jJe/b8c+bmwc1hFX5vrHAcp35m8Xbjuf7vyO6fX6YXr22zf3txL4FHcN5yALzOHeTW/h0/wBb2NBiP4KwTIJLE3bme7Oo7Cp1hATZYEJy3HCsUxW1+hdyaB3f3VuG97xA+7l3+yPUwYxnz2okzI1draw+eN7Qvp7Y2SXNz95A+50ijPhoY9dPBqY8GZiD9ZExhlGZ3SHRz/ohXshYAt2UjJtXlB1A3h8lnsUJRgtOOASD73J/xupsLbX4QtcvHEV54IQB9f7oZr3NnMcDi5nAa5hBddhUAPT//OKavq19NgabjiL7twwB0/+RKPwTvJTh7KZGT3o8xht6ff7ww0hXECviXwRnHE5q3DJPPkn7wx4W2UGGXdBBn4lwCDXMwuQy5DSspqyyjuzfv398OYFeMx05UY/JZvM4de3Zp7w6zoRhWIOT3HcYPkKOcfucGZqz00+7I+GanYAx1P9m2RXV1Yr/twy+Wi8iI4bZtxmRS/vzDTC8mm8KunEBg4rzCaN2t/ihdfvdoXZ7A1KP90bpsH333/Ce7d6sZ44ExhGYvJTj7JLy+Ln80rjj3zmZ7OISZfgLBKUfh9baTWfkbfzSiONrmEGxajFM/A6+3ndyLf3nNaJxDoPFw7PJ6vFQH7rY1+7TbNZOxI0lMphevu6VfG7aDFS3DcoL+KEw+2//gGmMgFMWyHUw+g8mm2T1ncfd2VrTMn5eZ7sakOou7C/FcjOfi1Ddh2QHctq14Hdv2asuD5xGcsxTLsslvegp3x/pigDX5HGCInvxBADKr7yS/+Zl+o6FWMEz84i8BkL73W+RffbLfz9NK1pJ499f8+6/8De62F/u121WNxRCc3/AobtvmwrzGIASCfh/tfqxwAjvpzxXdHUbtqsZie2jhhf5I115B1U7WFNtj53/O7/e9QiwB/8Any7JIXPbt/b4vrUCI6Kkf2X97MExo9lKStUnSr/OBbAVCONWT9n9/y6K4H11kDBlt848VgkUEKOyeTnVgjIdT0QBAZvUdeF27MKlO/6uvE6dxfjFopX7/RT8I7iU4+2QCE+eBZZHf8KgfXJxQcbSOfM7f0LLwA6JV2N0b9G/be5eZ7fi74/I5jHHx3D6s3c+Xz+C2vLJn3t7uuXnjmnDqZ2B6WvfsttuLtewqPwS3bSF9//f2aY+e8U/YjfPJb3vxdXeJR8+9jkD9TPLrHyX9lx/u0x676Is41Y3k1vyNzMO/2Kc9/q6vYZXVknvxQbKP37Zv+2Xfxookya9/hOxTf9inPTjzeAiEyG9+jtwLD/jzKYsjoqG9+q5wNHw4vmc0tLC7HCDQtBi7blrx4BzLCUFkT3t4yT/4P9tiAA31m7cZO+/6fWrbW+Skyw/YfrBd1k7VxAO2i4i8VZoO8RaNlV0gb4X6aGAGq5+Ml/cDbG87XqoDgODUhQD0/eXHuDvXYVIdxQNJnIY5xM6+FoDe/7kek+3DipVjxyqwouU49U0EZ54A+EeJEwj5u4nDMaxQDIKRQTsA4o32kTGm38ErxnOxAmF/l3Yug9fbuu9IbEUDViSB19uO2/zyPu2BSUdgx8px27bgbnkWf0TQKgwMWgRmLPYPIGnbjLv9pULYp7CNRXD6sf7cufZteO1b9hpp9ne7O+NmYDkBvFQHJt1daN9rl3y03D+4q3CQ16Hop7FK/XRw6qOBUT8NjKZDiIxQxs0XlhMy/simbfu7onOZPXMT7aGdI+h1N+N1NWPSPZh0Fybd4x+Ju+giAPr+/B3yL6+iuEsesMrHFUOwFYrgVE3EajwcK1aJHSvvd5R17OIvHXD3V2DyEYPzwg4Ry7LA8pcRgv47sK1guDji/XrseCV2/Oj9tjtVEw84WulUNeLstft/n/bKBpzKAzx/rAJiFfttH227JUVEhppCsIx5xvMw3btw27ZiulvwetsIzTkZu2I8+VefJP3X/youebNb7LwbcMY1kV/3COm//mTPg9kOOEFi538Op3ICuXUPk33mj3t2KRcuwye9HztaRn7zM+RffRowNEcCpFNZwCO85L1YgRDZNQ+S3/CYv/h7LoPJ+5fxS7+FZVlkV9/pL9W0FyteRWjhhViWRaBxPnZFA1a8EjtegRWrxIpXFrfdvW7n/ihoiYjIaKUQLGOKMQbT3QyBEHasAnfHOlJ3f63/vNZAiMCEudgV47HiVQQmH+Uf7BSKFhYmB6uw5qVdN53w4n8AL19crsm4Oaywv/vFCkWxEzV7Dl7KpvzrBV7bFnIbVmJZNinH9td+tyzCx+WBkL90VD6DFYpixSr8qQahiL973gkQPPw0AjOWYEWSha+Ev2u9IDjrxKHoVhERkRFHc4LfIs0DOrhS95HX14W7+Vnym5/B3b4Wk+ogdMzFhI84Gy/VSfapP2BXTcSpavSnAoTjJRkBLXU/jQTqo4FRPw2M+ung1EcDo34aGM0JFhkCJpfBCob9U1ze+i/gZrGiZTgNh+GMn+mvXgDYsfKDTgkQERGR0UchWEYNr6eV3PpH/WW5nADx8z+HFQgROfF92JUTsGsmjYnF7UVEROTgFIJlxMtvfYHs03fjbnkeMNi10whOO6a4hFRw5vGlLlFERESGGYVgGZG8nlascBwrGMHr3InXvo3QUecSnHl8vyW+RERERF6PQrCMKO6ul8k+s4L8K6sIL343oXnLCc46keDspUO+Rq+IiIiMXArBMuwZY8i/sorss/fg7VwPoai/NNiUowAG7exkIiIiMnopPciwtXtOr2VZ5J77EybVSXjJewjOPMFfs1dERETkTVIIlmHHeC759SvJPruC6Bn/jB2rILLsKqxImaY8iIiIyCGhECzDxu7wm3nyTkznTuzqRkxfF8QqsGMVpS5PRERERhGFYBkWTD5L6nf/ite+Bbu6kfDyqwlMOVLr+oqIiMigUAiWkvK6W7CTNViBEIEpR2IffR6BqUcr/IqIiMigUgiWkvC6m8k89r/kX36U2IVfwKmeRHjRRaUuS0RERMYIhWAZUiaXIfvkXWSfWQGWRWjBWdjJmlKXJSIiImOMQrAMGeO5pG6/Ea9zB4EZSwgvuhg7UVXqskRERGQMUgiWQZfr2IUxESzbIXTEWVjl9QTqZ5S6LBERERnDdPSRDBqT7SO98tds/u7HyG9cDUBw1okKwCIiIlJyGgmWQ84YQ37DSjIrf4NJdZBccCqegq+IiIgMIwrBcsil7/su+Zcfw66dSvS0j1M7dwHNzd2lLktERESkSCFYDgmTTUEghGUHCExbhNMwh+DspTrNsYiIiAxLCsHylhhjyK97mMyjvyG04ExC808nOG1RqcsSEREROSCFYHnT3F0vk1n5a9wdL2HXTsMZP6vUJYmIiIgMiEKwvCmZVb8ju/oOrEiS8EnvJzjrRJ3qWEREREYMhWAZMK9zJwTD2LEKnAmHEbIsQoe/HSsULXVpIiIiIm+IQrAckDEGd8dL5J69h/zGJwnOfzuR495FYPwsApr+ICIiIiOUQvAo4HXuJLfuIby2LZhML8E5pxBsOg7j5jGpduxk7Zt63OyaB8m9+Be85lcgHCd05NkE5556iKsXERERGXoKwSOYyaVJP/BD8hufAMvCrmjACsexwnEA3F0b6LvrK1iJapzxswmMn4XTMBsrWYtlWXsex3iYvi68llfxOrYRmn+Gf/9ta8DNEz7hMoIzj8cKhEvyOkVEREQONYXgkcwJYvIZQkefT3D2Uux4Zb9mu3wc4SXvxd2+BnfzM+TXPQRA7MIv4NRMJrvmQbJP3IHp6wIvX7iXRWDaMdiJaiInvR8rEBriFyUiIiIy+BSCRyCvrwvLCWKFokTP+Od+o7p7s2MVhOYtg3nLMMbgdWzD3b4WO1njtyeqcSbMxY4msRJV2JUTcWomFw90UwAWERGR0UoheIQxXp70n7+DyWWIXfD5AS9LZlkWTuUEnMoJxdsCE+cRmDhvsEoVERERGba0sOsIk131e9ztawkdfprW5RURERF5k5SiRhCvp5XssysIzFhCcMaSUpcjIiIiMmINaQjetm0bV155JccccwyLFy/ms5/9LL29vQC8+OKLXHjhhSxYsIALLriA559/fihLGxGyT9wBBsKLLip1KSIiIiIj2pCG4BtvvJGysjL++te/8sc//pHNmzdzyy23kM1mueqqqzj33HN5/PHHueCCC7jqqqvIZrNDWd6wZjwXr2snwbmnYieqS12OiIiIyIg2pCF4y5YtnH322UQiESoqKli+fDnr1q3jscceI5/P8773vY9QKMRll12Gbds88sgjQ1nesGbZDtGzP0P4mItLXYqIiIjIiDekq0Ncdtll3HXXXSxatIh0Os0999zDmWeeyfr165k9e3a/pb5mzZrF+vXrWbp06YAfv7o6MRhlH1RtbXJQH9/L9mHyOZxY2aA+z2Aa7D4aLdRPB6c+Ghj108Conw5OfTQw6qeBGU79NKQh+KijjuJ//ud/WLhwIa7rsnTpUt71rnfx/e9/n0Sif4CNx+OkUqk39PitrT14njmUJR9UbW2S5ubuQX2O7HN/JrPyV8Qv+ffiGr8jyVD00Wigfjo49dHAqJ8GRv10cOqjgVE/DcxQ95NtWwccIB2y6RCu6/KhD32IU089laeeeopHH32UUCjETTfdRDwep6enp9/2vb29xGKxoSpvWMut/St21cQRGYBFREREhqMhC8GdnZ3s3LmTSy+9lFAoREVFBRdddBGPPPIITU1NrF27FmP2jOKuXbuWpqamoSpv2HJbNuK1biI466RSlyIiIiIyagxZCK6qqqKxsZFbb72VXC5Hd3c3v/vd75g9ezbHHHMMjuPws5/9jGw2yy9+8Qs8z2Px4sVDVd6wlVv7d3CCBJuOK3UpIiIiIqPGkK4OcfPNN/Pwww+zZMkSli1bhjGG66+/nlAoxC233MIdd9zBwoULue222/jOd75DKBQayvKGHWMM+VefJDBxHlY4XupyREREREaNIT0wbvbs2fzsZz973bY5c+Zw++23D2U5w55lWcTOugbjar1kERERkUNpSEOwvHF2+bhSlyAiIiIy6gzpdAh5YzKrfkd+8zOlLkNERERk1FEIHqa8dDfZJ+/E3bmh1KWIiIiIjDoKwcOUu/lZMIbApAWlLkVERERk1FEIHqbyW57DiiSxa6eUuhQRERGRUUcheJhyd6zDqZ+JZelHJCIiInKoKWENQybbh+UEccbPKnUpIiIiIqOSlkgbhqxQlPg7v9zvNNIiIiIicuhoJHgYsyyr1CWIiIiIjEoKwcNQ6v++Rubx/y11GSIiIiKjlkLwMGOyfbjbXgAdECciIiIyaJS0hhl31wYwBqd+RqlLERERERm1FIKHGXfHOrAsnLrppS5FREREZNRSCB5m3JaN2BUNWKFoqUsRERERGbW0RNow44xrAk2FEBERERlUCsHDTPjIc0pdgoiIiMiop+kQw4jJ9mHcXKnLEBERETkkjOuS2baVfGdHqUvZh0aCh5HsC/eTffx2Eu+7WXOCRUREZMTx0n10PHA/2e3byWzZTHbbVkw+T+0l72Z8U2Opy+tHIXgY8VpexUpUKgCLiIjIsGSMoWf1KnItLeRbW8m1tZLbsYP4kUdRe9E7wHZouf02nLIywhMmUvG2ZYQbG4nOmFnq0vehEDyMeK2bcKonlboMEdkPYwwmm8Xk8zjxOAB9G9bjdnXhZdKYXA6TdwlUlJM48mgA2u75I25XF8Z1i48TnjiR8hNOAqDld/+Ll0n3e57I1GmUHbvYv/8f7wbAchwIOFiOQ7hhItEZM/wPoydXYzkOViBQvMwwCQhjPI9cawuWE/DbA45/PRjEsjUbTmSsM8Zgcjncnh5MPk+org6Ajr/cT27nTvLdXbhdXeTb24lMmUr9Bz6EZVns+sXPcLu7sSMRAtU1hMY3EB7fAIAdCjH9W7fgRIf/gJ5C8DBhcmm8zp0EmhaXuhSRMcV4HvmODvKtreS7OnC7usG2qFh6CgA7f/7fpNauwe3qxutLgTFEpk5j0vWfB2DXL35KZvPmfo8ZnT2nGII7//oX8m1tfoi1LADi8xcUQ3D3Yytxe3r2KsgP2rtDcMvv/xf2CtAA5aecSnTGDHBdtt/y7X1ek3fRBcTPOA8vlWLjZ6/Zp736/AupPvtccm2tvPr56yEQKIRj/7L67HMpW7yEXHMzO37yQ6xAECvg+NvZNhWnnEps9hyyO3bQeufv/NdV+LIsi4q3LSMyZSqZrVvpuO9eYE87xlBx6nLCDQ2kN75Cx18eAAwYwHhgoOrscwmNG0dq7Ro6H/xLod1gDICh9p3vIlhVTc8zT9H5t7+CMXu+gHGXf4BAWRldj66k6+G/F9r8+xpjaPjox3GiUXbccy/b/vRAodv33L/x05/BCgRoW3E33ase7/fYluMUf/Ytt99Gz1NPFus3xsOJxZh0nd++85c/J/XC87t/sAAEKqto/JdrAdjxkx/St25dv59NqL6eCZ/4JwC23fJtMps2YQr3BYhMmkzDVVcDsOUbXyO7cwd7NROdOZPxH7wSgE1f/lfy7f3nYcYPn8+4yy4HYOPnr8NNpfrdP7noGOre9Q8AvPzpf+IV4+F5XrG9/ISTqLnwYrxcjleu+ae9XxoAFcuWU332ubg9Pbxyw2cK7Xs2qD7rXCpPezu51hZe/cKNvFbNxe+g4qSTyWzdyuZ///I+7XXvuZSyY4+j7+WX2fqfX9+nvf79HyRxxJGkXnyBbd+/BQALC2wLy3Go/+CVxGbNpve5Z2n+9a1g21iODZaN5TiMe9/7CU9spPe5Z2m/54+Fdqd4WfvOdxOsrib14gt0PbYSy/b/Me1JROjLuFSdcRZOIkHfunX0rVvr3892wPHvX3b8CdjBEOlNr5LbscO/fXe77RA7bC6WbZNt3kW+vd1/UZ7n96FlEZs9B4DM5k3k2tvA9TD5PCaXA9ui7LglAHQ9upLs1i14uZz/z3kmgx2NUvcP7wVg2/e+Q9+aNbh9qeLfl73/rnX+9UGyO7bjlJURSJYRGj+e8KQ9g3SN116Pk0xix2JYhb9rexsJARgUgocNr3UzYDQSLHKIGWPIt7eT27mDXHMzubYWvFTfng+DW75N71NP9rtPoLKqGILtWJzwxEacZBlOLIYdiRKsri5uO+79HwRjsCMRf4TVCWCHQ8X2qTf9+wHrm/qVrx2wfcZ3vo9xXf+DznUxrosdDPqNts2kz38BXBeTdzGuv01d0yR6ASscov4fP1S4bx6T8y9375a0Q2HKTlyKyecw+TwUHsNJJop9h23jZTOYPtf/oDUGr68PAC+TJv3qxmKA3R0kk4uOBcDt7qLn6aeL4db/IPeDFg0N5Ds76X3uGf9D1LLwwzJUpJf79+/pJr3xFbAotllYfh2A19dHbtcuLHv3fQsfxp7/oW7yOf8fl73bCkG8eN22/fAOhQ/zPR/odjiMk0gWSvNvtwJ7Pjad8nJC9fV7Aj4WdjRSbA/V1uJNnrzXT9PCSSb3tNePx7geewtUVRWvhyc2YoXDhXv6zx8sjNQBRKZMJVBRUXxsgNCECcX26IyZuL29/R4/3LhnTmZszly8bKbQFdY+7fEjjiASCpBOZ/vVtHv7xNGL9n5p/dsDgeL7wN+efvXZ4Qhlx+076BOqH++3x2Kv2x6srQXASSYoO/a4fdp3959TXr7n+Y0Bz8N4Hk7C7387GiU0cWLx9t2XluP4d/FcvGy2eLtxXfD830OAXEszvc8+4//uuR7dxsNzXSpOXYZDgtTaF2n9/e371JdcdCwEQ3Q/9ijtK+7ep33G938MQPu9K+h84P5+bVYwyIzv/hDw9zB1r3ykX7uTSBZDcPeqx+h95mmsQBA7GMQKhfz3akFk8lScRBI7GsWJRrHjiWLfAjR+9nr/n9/XCbhAv8caySxj9voXbYRrbe3B84b25dTWJmlu7n7Lj+P1tJLf8BiBGUuwY+WHoLLh41D10Winfjq4A/WRl+4js207uZ07yO7cQfU552E5Drtu/Tkd99+3Z0PLIlBdzdQvfxXLtul56knynR0Eq6oJVFTglJX5wafwYTgS6b00MOqng1MfDcxr+2lPcPYwbt4fsfVcnGQZlm370wy6e/xg7Xl+mPY8ItOmY1kWmW3byHe07/kH0baxLNvfAwRkd+3C6+3xbw8GsYJB7GCo+E+R8bxhOeVpqN9Ptm1RXZ3Yb7tGgocJO1FNaMEZpS5DZNgz+TzZnTsJ1tRgh8N0PbqSltv/h3xr656NbJvyE08iWF1D4uhFhBomEBpXT7CujkBFZb+AmzjiyBK8ChEZzSzb3iuEhvdpDyT9aQb7E25oINzQsN92f+5u3X7bh2MAHo4UgocJd9cGrHgVdryy1KWIDCv5jg66V68is/EVtmzbQmrzFnBdJv7LtcRmzyFQVkZ0ehOhk04m3DCBUH09wdq64m7r2KzZxGbNLvGrEBGR4UYheJjou+c/cRoXED35A6UuRaQkvFyO7JbNpDduJP3qKyQXHUt87jxybW003/oLnGQZyRnTCc+eS3jCREIN/tzC2JzDiM05rMTVi4jISKMQPAyYTC+mrwuncnypSxEZEruXGrPDYdxUL1v+31fJbN1SPErZTiSITJ0OQGTSJKZ+9esEKquoqyvT/EQRETkkFIKHAa9jOwB2hUKwjE5eLkdm06v0rV9HesN6+jasJzbnMMZ/8ErsaIxgbS2xufOITJniH/FeVV08KtkKBAhWVR/kGURERN4YheBhYE8I3v8keJGRxE31ktu5k8jUaQBs/sqXyGx6FYBgbR2xw+aSOHwB4C+11PCRj5WsVhERGZsUgocBr2M72AGsZE2pSxF5U9yeHvrWvUTqpbX0rV1DZvMm7LNzijUAACAASURBVGiU6d+8Gcu2qTrzbCzHJjKtiUD56FoCUERERiaF4GEgOOdknPGz/bPGiIwAbk8PqZfWEj/8cOxgiLYVd9O+4m6sYJDI9CaqzzmP6F4rMiQXLjrAo4mIiAw9heBhwC6rwy7b/3p/IqXmZTKk1r5I6rnnSK1dQ3brFgAmXvNZYjNnUX7iScTnLyAyddqes5mJiIgMYwrBJWbcPLl1DxFoOAy7rPbgdxAZAsYYstu2YYWChGrryGzaxLZvfRMrFCI6YybJY44lNms2kSlTAQiNqyc0bnScRlNERMYGheAS8zp3kvnrf2GdcoVCsJSUMYb0K6/Qs+oxulc9Tr6tlYplp1H3rn8gMm0aE/7p00RnzNRIr4iIjAoKwSXmdWwDwK7UyhBSOsYYNn3x//NXcHAc4nPnUX32ucTmHQ6A5TjED5tb4ipFREQOHYXgEvM6dwBgl2tXsgwd43n0PvM0vc8+Q917L8OyLMqWnIB96jISRxyFE4+XukQREZFBpRBcYqZrF1asAisYKXUpMgaYfJ6uhx+i7e4/kGtpxqmooOqscwhWVVG5bHmpyxMRERkyCsEl5nU1a31gGRKZbdvY+q1vkG9pITxlKuPf8U4SC47ECujPgIiIjD369CuxyPKPQrav1GXIKOb29OAkEgRrawk3TqLuHy4lfvj84mmJRURExiKF4BKzI0mIJEtdhoxCufZ2mn/zK9Ib1jPli1/GjkSY8NGPl7osERGRYUEhuIS83nZyL/6F4MzjdbIMOWSMMXQ+cB/N/3sbeC5VZ50Djs5GKCIisjeF4BLy2raQXX0HzsS5CsFySHiZDNt/9H16n1xNbO486t57GaFavbdEREReSyG4hLzuZgDspE6SIYeGFQyC51F7ybupWHaa5v2KiIjsh0JwCXldu8AJYsXKS12KjGC7pz/EjziKYFUVDR/7hMKviIjIQdilLmAsM13N2MlaLEs/BnlzjOuy6xc/Zdetv6Dzbw8CKACLiIgMgEaCS8jrbccq01QIeXO8TIbt3/sOvc8+Q+UZZ1F9znmlLklERGTEUAguodj5N0AuU+oyZARy+/rY9u1v0rfuJeoufR8VS08pdUkiIiIjikJwCVmWDaFoqcuQkch18dJpxn/owySPObbU1YiIiIw4CsEl4rZvI/fMHwkdcRZ2eX2py5ERwstksBwHJ5Fg0g03YtmaTy4iIvJm6BO0RLy2zeTW/g3j5ktdiowQJp9n283fYvsPvosxRgFYRETkLdCnaInsWSO4psSVyEhgPI8dP/kRqRefJ77gSK0AISIi8hYpBJeI6WmDcBwrGCl1KTICtNx+G92PraTmwospP/6EUpcjIiIy4ikEl4jX04qdqCp1GTICdD3yMO0r7qZ86clUnnFWqcsREREZFRSCS8guG1fqEmQECI4bR/KY46h793s1DUJEROQQ0eoQJRI7/VOlLkGGOeO6WI5DdNp0oldML3U5IiIio4pGgkWGIeN5bLv5P2m5/bZSlyIiIjIqKQSXgNe1i9T/fQ135/pSlyLDVPs9f6T32WcIVGreuIiIyGBQCC4Br2sX7tbnMZ5b6lJkGEq/upGW399O4uiFlJ+s0yGLiIgMBoXgEjA9bQDYcY3ySX9eNsuOH/0AJ5lk3KWX60A4ERGRQaIQXAJebxtgYcUrS12KDDPplzeQa22h/h8/hJNIlLocERGRUWvIQ/Bdd93F6aefzhFHHMGyZctYtWoVAI888ghnnHEGCxYs4L3vfS+bN28e6tKGjOlpw4qWYTlanEP6i82ew7SvfoP4YXNLXYqIiMioNqQh+G9/+xtf//rX+bd/+zdWr17NL3/5SxobG2lra+NjH/sYH//4x3nsscc4/PDD+eQnPzmUpQ2tcBxnXFOpq5BhxMvlaH30MYwxGgEWEREZAkMagm+++WY++tGPcsQRR2DbNuPGjWPcuHH86U9/YsaMGZxxxhmEw2Guvvpq1q1bx4YNG4ayvCETOe4SoqddXeoyZBhpX3E3a77872Q2vlLqUkRERMaEIdsf77ouzz//PKeccgrLli0jm82ybNkyrrnmGtatW8fs2bOL28ZiMSZPnsy6deuYPn3gJwmori7NCFptbbIkzzuSqI/2L71rF+v/+H9UH7+YxmMWlLqcYU/vpYFRPw2M+ung1EcDo34amOHUT0MWgltaWsjlctx7773ceuutBAIBrrrqKr773e+SSqWoquq/UkI8HieVSr2h52ht7cHzzKEs+6Bqa5M0N3cPeHuT6SV1x5cILbyQ4LRFg1jZ8PFG+2is2fb9n2CAqe9/n/rpIPReGhj108Conw5OfTQw6qeBGep+sm3rgAOkQzYdIhKJAHDZZZdRV1dHVVUV//iP/8iDDz5ILBajp6en3/a9vb3EYrGhKm/IeL1teB3bwQxtWJfhKbXmRXpWPU7VGWcRrq0tdTkiIiJjxpCF4PLycurr6/vdZgpBcMaMGaxZs6Z4eyqVYtOmTcyYMWOoyhsypqcVADuhNYLFXxc40jSDyrefUepSRERExpQhPTDuwgsv5Oc//zmtra10dnby05/+lJNPPpnly5ezbt067rnnHjKZDN/5zndoamp6Q/OBRwqvpx0ASyfKECAxfwGN116HHQqVuhQREZExZUhD8FVXXcX8+fM5/fTTOfPMM5kzZw4f+chHqKqq4tvf/jb/8R//waJFi3jqqaf45je/OZSlDRmTagcsrFh5qUuREnK7u2m/9x5MPq+zwomIiJTAkJ6tIRgMcuONN3LjjTfu07ZkyRJWrFgxlOWUhJWoJjDlKCzbKXUpUkKt/3cXHff9idi8eYQbJpS6HBERkTFHpywbYqHZS2H20lKXISWUa2+n8y/3U7bkBAVgERGREhlQCG5ra2P16tVs27aNdDpNZWUls2fPZu7cudj2kJ95WWREa/u/uzDGUH32uaUuRUREZMw6YAj+wx/+wK9//WtWrVpFXV0dNTU1hMNhurq62Lx5M7FYjLPPPpvLL7+ciRMnDlXNI1rvbz5DYOpCwsdcXOpSpARyrS10/u1Byk84kaCWRBMRESmZ/Ybgc845h+rqai644AK++c1vUlNT0689n8/z/PPPs2LFCt797ndz7bXXcvbZZw96wSOZ8Ty8rp2gA6HGLK+vj+j0JqrOOqfUpYiIiIxp+w3BN910E/Pnz9//HQMBFixYwIIFC7j66qvZvn37oBQ4mph0FxiDFasodSlSIuGJjTRe89lSlyEiIjLm7XdC74EC8GvFYrFRuabvoWZSnQAKwWNU16OPkO/qKnUZIiIiwhtcHSKbzXLrrbeyevVqXNdlwYIFvPe97x2VpzceDP4awWBrjeAxJ7NtGzt+9AMq334GtRe/s9TliIiIjHlvKATvXt/3oosuIpfL8dvf/pannnqKW265ZVCKG22sSBmBGUuwkjUH31hGldY7f48VClOl0yOLiIgMCwcMwT/+8Y+5/PLLcRz/xA6rVq1ixYoVxe+nTp3KJZdcMvhVjhJO3TSidVeUugwZYpnNm+lZ9RhVZ52Dk0yWuhwRERHhICF4x44dXHDBBVx33XUcd9xxnHrqqVxxxRUsW7aMfD7PHXfcwfLly4eq1hHPuHmwHZ0md4xpueN27GiUytNOL3UpIiIiUnDAEHz99dezZs0avvSlL/Gb3/yGa6+9lmeffZZVq1bhui6XX345Z5yh3bsDlb7vFrzeduIX7HvaaBmdTD6PFQhS+fYzcOLxUpcjIiIiBQedEzx79mx+8Ytf8Pvf/57LLruMSy65hGuuuaY4JUIGzkt1YIV0EOFYYgUCNHz4KowxpS5FRERE9jKgcx63tbVx/vnnc/vttxenSKxcuXKwaxt1TKpTy6ONIZmtW8hs3QqgKTAiIiLDzAFD8P3338+xxx7Lueeey0knncSzzz7L9ddfz1e/+lVuvvlmPvWpT7Fr166hqnVEM8ZgUh1aHm0M2fWrX7LlG1/D5POlLkVERERe44Ah+Itf/CJf+MIX+Pvf/84PfvADvvKVrwB7pkgsXbqUSy+9dEgKHelMpgc8VyPBY0RqzYv0rXmRqtPPwAq8oZUIRUREZAgc8NM5k8lQV1cHQGVlJdlstl/7+eefz7JlywavulHEwiJ0xNk445pKXYoMMmMMLb+/nUBlJeUnn1LqckREROR1HDAEf+ITn+DKK69k+vTpbNmyhU9/+tP7bJNIJAatuNHEiiQIH3NxqcuQIZB6/jnS69dR957LsIOhUpcjIiIir+OAIfiSSy5h+fLlbNmyhcbGRiorK4eqrlHHZPvAcyEc10FSo1yuuZnQ+AbKTzyp1KWIiIjIfhx0smJVVRVVVVVDUcuoln3hAbKP/ZbE+78HwUipy5FBVHHK2yg/aSmWlhEUEREZtvZ7YNyHP/xhnnjiiYM+QFdXFz/84Q/51a9+dUgLG21MugucEATCpS5FBonxPFIvrcUYowAsIiIyzO13JPicc87huuuuI5/Pc9JJJ3HYYYdRV1dHKBSiq6uLl19+mdWrV7Nq1SrOOussPv7xjw9l3SOO6evGiiY1FWIU61n9BNu/9x0aPv5JEvOPKHU5IiIicgD7DcFnnXUWZ555Jg899BD33nsvP/vZz9i2bRuZTIaKigpmzZrF4sWLuemmm4orSMj+mXQXVrSs1GXIIDGeR+udvyM0voH4vPmlLkdEREQO4oBzgi3L4oQTTuCEE04YqnpGLdPXpTWCR7Hux1aS3baN8R++Csse0IkYRUREpIS0iv8QCc07DUI6IG40Mq5L6513EJrYSOKohaUuR0RERAZAIXiIBGceX+oSZJBkd+7ES/cx7h2XaBRYZAQwxpDOuuxqT7F5Zze96Ty9fTnSWZdMziWb8y/9L49Mtv9tedfgeQbXM7ieV7zuGYPrFq57Bsvy96jatoVlgW1Z2Ltvsyws2/8+FHAIBW1CAZtQ0CEUdAgGbMKF24MBm3DIIRYOEI8EiUYChesBYpEg0bCDo789Im+YQvAQMG4er3M7drIWS8ujjTrhhgamfuVrWCGdGEOkFFzPozuVo6s363+lsnT1+t939mbp6cuRSufoSedJpXOk0nlczxz0cUNBm3DQKX6Fgg7hwm2O7Ydbx7ZwHBvbsvbc5vghFwOeMRjjB2TPgPEKl7tv8wzZvEcu75HOunT25sjlXbJ5j2zOLbYdTDQcoDweoiIRojwRpjweojwRoiIepjwRoqosQnVZhGBAYVlkN4XgIWB6Wkjd9jkip1xBcMaSUpcjh1Bm61ZC48Zhh7X0ncihZoyhpy9He3em+NXWnaG9O01Hd4b2Hj/09vbleL1IG3BsyuNBErEQ8UiAqrII8UiAeDRILBJgXE0Sk88TiwSJRwJEwoFC4PVHZO1hspqPZwyZrEtfJk8qkyeV9r9607ni9z2pHJ29GTp6s7yyrYuO3gzZXP/wbAGVZWFqy6PUVkSprYhQXx1nQk2ccVVRjSbLmDOgENze3q6zxb0FXl83gFaHGGW8dJotX/934nMPp/4DHyp1OSIjTt71aOtK09yRZldHHy2dfX7Y7doTePPua4KcBRWJMJXJMPVVMWY2VlAWC1IeD5GMhSiLhyiP+5eRkHPAZSlra5M0N3cP9st8y2zLIhoOEA0HGOipq3ZP+ejszdLZk6G10M/NHX3s6ujj2Vda6ezJFrcPOBb1VXEm1saZUBtn0rgkU8eXUTs4L0lkWBhQCD7xxBM58cQTOf/88znllFMIabfvG2L6ugCwIskSVyKHUvuf78Xt6qL85FNKXYrIsJVK5/qFr+aOPna1+5dtXRk8s2cMN+BYVCTCVCXDTG0o46hkmMpC4K0sC1OVjFAWD2rEcgCsvYJzfVXsdbfJ5Fx2tKbY2tLD1uZetrb0sm5LBytf2FncZkJtnEl1SaY1lDGtoYxJ4xLqfxk1BhSCf/3rX3PXXXfxxS9+kc997nOcfvrpnHvuuSxcqCPhB6IYgjUSPGq43d20r7ib+JFHEZ3eVOpyRErG8wxt3XtGGZtfE3R70/l+2ydjQWorojRNKKdmrr9Lvq7C3z1fkQwPmykIY0E46DC5Psnk+v4DNKl0nld3dPHy9i62tKR4fmMbjzy/A4BIyGFmYwVzJlcyZ3IlE+sS+pnJiDWgEDxv3jzmzZvHtddey0MPPcRdd93FFVdcQVVVFeeddx7nnnsukydPHuxaRyyT1kjwaNN29x/wMhlqLrio1KWIDLp0Nr9nNLe9j+bOPpoLIbelM93vIDPHtqguj1BbEfV3pxfmntYWgm40rENRhrtYJMCcKVXMmVJFbW2SXbu6aO1K8/K2LtZu6uDFV9t5ZkMrAPFIgNmTK5k3tYr502uoTOr4CBk53tBfI9u2OfHEE5k5cyaTJk3ie9/7Hj/5yU/4/ve/z8KFC7nhhhtoatKo2GsFJh+JHavEcvTHfzQwnkff+nWULTmBcMOEUpcj8pZ5xtDZk+0/irtX0O1K5fptHwsHqK2M0jguydGz6ooht64iSmVZWLvLRxnLsqgpj1JTHuWYOeMAaO/OsObVdl58tZ0XXm3jibXNwFomjUuwYHoNC5pqmDI+qVFiGdYsY8zB14kBent7ueeee7jzzjtZtWoVixYt4vzzz+e0006ju7ub//iP/+DJJ59kxYoVg13zfrW29uANYNmbQ2mkHFhRSqOxj4znYbIZ7Ej0kD3maOynQ019NDCv10/ZnEtzZ2HKQvte0xYKo7l7L8NlWVCVjFBX2X8U1/8+SjwSHOqXNCj0fjq4gfSRMYatLb08vb6FZza0sn5rJ8ZAWSzI4dOqWdBUw7xpVURCo3cgSO+lgRnqfrJti+rqxH7bB/SO/NSnPsUDDzzA+PHjOe+88/jKV77C+PHji+3RaJRPfvKTLF269K1XPAq5u17GCkWxK8YffGMZ1nItzdiRKE4igXUIA7DIW2WMoSuVo7mjj+c3dbBhU3u/g9E69loJACAccqgtjzK+Os786dXFebm1lVGqyyIEHI3mysBYlsXE2gQTaxOctXgKPX05nnu5lac3tPLkuhYeem4HwYDNvKlVLJxVx4KmGmKR0RuIZeQY0LswmUzy3//93xxxxBH73aauro777rvvkBU2mqQf/BF2+Xiip11d6lLkLTDGsOMnPyLf1cmUf/2yzg4nQy6dzdPSkaa5s+91LzM5t9/2lckwtRVR5k6tKk5X2B10k9HgAZcPE3mzEtEgx82t57i59biex/otnaxa28zql5p5cl0Ljm0xd2oVR8+s5ciZtSSio2PPgow8AwrBN9xwA683ayKTyWBZFqFQCMuymDBB8yNfj+nrxqqfVeoy5C3qefwx+l5aS92l71MAlkGRdz1au9L9gm1L5+6pC2l6+vrPzQ0HHWoqItSWR5kzqZLaSj/ozppWg+O5BANOiV6JiM+xbWZNqmTWpErevWwGr2zrYtXaXTyxtplnNrTy0xVrmT25goWz6jhyZi3lcS3BKkNnQCH46quv5oQTTuDSSy/td/ttt93G3/72N773ve8NSnGjgfFcTLpHy6ONcF4mQ/P//IbwpMmUn6hpP/LGGWPo7svR3pWhrStNa1eatm7/+u7L9u4Me483OLZFdVmEmooIR8+qpaaw6kJNeZSaish+R3M1P1GGI9uymD6hnOkTynnnKU1s2tnDqrW7WLW2mZ/ds5af37OWmY0VLJxdx8JZtZQntNKEDK4BheDVq1dzzTXX7HP74sWL+da3vnXIixpNTLoHMArBI1zb3X8g397G+Cs+olFg2Ucmt+fMXJ09Wf96b4a2rj0ht7070+/gM/BPDlGZ9E8CMauxktqKCDXl0eJlZTKMbWvKgow+lmUV1yi+8KRpbG3pZdUaPxD/8k8vceufXmJGYwWLZtdx9KxaKhSIZRAMKATn83lyudw+t2cyGbLZ7OvcQ3YrrhGsEDxiGWPI7dpJ8tjFRGfMKHU5MsiMMWRyLj19OXr78vT05fb56urN7gm9vVnSWXefx7Eti4pkiKpkhCn1SY6aUVs861lVWZiqsgjJWFBLSMmYt/eBdeefuFcgXrNrTyCeWM7C2XUcPatOaxHLITOgEHzsscdyyy238I1vfINAwL9LLpfju9/9rs4adxB2oobo6Z/ErplS6lLkTbIsi/FXXoXJ5w++sZSMZwyZrEs665LO5v3LjH/Zt/v7QltfZq9t9tquJ52jty9H3t3/UovRsENZPEx5PMSkcUnKEyHK4yHK42EqEiHK4iHKE2GS0aBGcUXehAk1cSacMJXzTpjKtkIgfnztLm798zp+9ed1NBUC8UIFYnmLBrRO8KZNm/jABz5AJpNh/vz5WJbF008/TTAY5Mc//jFTpkwZglIPTusED08juY9Sa14kUFFJqL5+0J9rJPfTm2WMIZv3SGfy9GVd+jL5/tcLl7tDrLEsOrvSrxtmM1mXgfz2WxZEQwEiYYdIKEAk5BAN+ddjkQCJaJBENEi8cLn39XgkMCKWDhuL76U3Q/10cMOpj7a39vJ4YYR4S3MvAE0TyotziKvKIiWrbTj103A23NYJHvDJMrLZLHfddRfr16/HGMOMGTM455xzCIWGz5GcwzEEu+3bMJ07cSbNx7LH5pHaI/WPg9vTw8bPX0ewto7Gz1w/6MtJjdR+An9ObE/KnyrQm959mS9MKSh8pfP0pHN+yM3sCbHeAP4EObZFNBwgFg0SciwiYT+87gmxhe/De10PBYjuFXR33ycUsEf90mAj+b00lNRPBzdc+2h7a2GEeE0zW5p7AJg+oYxFs/wpE9XlQxuIh2s/DTfDLQQPeLXqUCjERRdddEiKGkvyGx4lu/pOEh/8UalLkTdo129uxe3tZcInLx31oWl/8q5HZ0+Wjh7/wK6OngwdPdm9rvtffZl958TuFg46xKMBEhF/RLWsMuaPvIb3hNTi93sF12h4z23BgD/6qg8aEQEYXx3nnOOncs7xU9nRliqOEP/6/vX8+v71NNYlWNBUw4KmaqaOL9Pce3ldAw7B2WyWZ555hh07dpB/zdzI888//5AXNlqYdA+EY2N2FHik6l71GN2PPEzV2ecSmTS51OUccp4x9KRy/cKsf90PvB2F27tS+x4Q69gWFYkQFYkwDTVxDptSRUUiRDIWIh4JkogG9po+ECwGWBGRwVBfFeOcJVM4Z8kUdraleHJdC0+tb+H/HtnIHx7eSFk8xPzp1SyYXsPcqZWj+vTN8sYM6J2wZs0aPvKRj9Dd3U0qlaK8vJyOjg4ikQhVVVUKwQdgMj1Ykf0Pxcvwk2ttZedP/4vItGlUn31uqct5Q/Kut9fKBVk6ejN09WTp2Gslg87CaK77mqlDFpCMh/yAmwwztaGMioR/sFdlMly4HiahFQ1EZJgaVxXj9GMncfqxk+jpy/Hsy608vb6FJ9Y28/dnthNwLGY1VjBnShWHTalkUl1SB7COYQMKwV/60pc45ZRTuOGGGzj66KP57W9/SygU4jOf+QzveMc7BrvGEc2ke7DCCsEjiVOWpPzEpZSf8jaswMF/RTxj6E7l6OjOkMm5ZHMumZxHznWxsLAsf7ksy7Kwbf+6bVt7XfpnVWpL5ejq6gMgnzfkXI9c3iPv+l+ZrEtvOk8qkyeVzpEqXO8tXO8uzMl9PYlosLiKQf2kSioS4UKwDRWvl8VDI+KgLxGRgUhEgyyeW8/iufXkXY91Wzp5en0Lz7/Sxm1/2QBAPBJg9uRKDpvsn9Wuvjqmf/LHkAGF4BdeeIGbbroJ27YJBAJkMhkaGxv5l3/5Fz7xiU9w5plnDnadI5ZJ92DFK0pdhgyAMQaTyWBHItS+8137tHvGsLMtxcYd3Wzc3s2mnd20Fs7y9dpR1cFkAbGIv5JBLBwkFglQWRMuBN1wMexWJPxlvBRuRWSsCzg2cyZXMmdyJQAdPRlefLWdFze288KrbTyxthnwQ/G0hnKaJpTRNKGcqQ1lmj4xig3oJxuLxYony6itrWXjxo00NTVhWRatra2DWuBIF3nbFaUuQQao84H7aL/3HiZeex3BSv8PZV8mz5Pr/HPcP/9KG71pfz58KGDTOC5B08Ty4hm/KhIhIuEA4YBDKGgX58J6nsEYP0R7xuB5heuewRiD6/m3J5NR2ttTGAxBxybg2AQCtn89YBMO2MQiQSJhRyMVIiJvQUUiXBwlNsawq72Pl7Z0sGFrJxu2dvG7l/1sY1nQUB1n0rgEjXVJJo9L0DguSSIaLPErkENhQCH4qKOOYuXKlTQ1NbF8+XJuuukmVq9ezYMPPsgxxxwz2DWOaE7lhFKXIAPQ/cTj7PrVL4nPX4BTVsa6LR3cv3orT77UTDbvUR4PceSMWmZMLGfq+DLG18RwDvHpk7XygYjI0LMsi3FVMcZVxThxfgMAqXSOl7d1sX5rJxt3dLNmUwePPL+zeJ+qsjATahKMr44xvjrGnOm1RBwoiw2fZWPl4AYUgm+88UbS6TQAV199NdFolKeeeoolS5bwkY98ZFALHMmMmye39q8442fjVDaUuhzZj97nnmX7D75HZNo0mk99Bz/++Wo27ugmFg5w/PzxLD6snmkTtMSOiMhYEYsEmTetmnnTqou3daWybN7Zw6Zd3Wze2cO2ll7Wbmonm/eAtYA/naKuMkpNeZSa8gg1FYXLwlcwoJWihpODhuBsNsv/z96dx0dVnQ0c/93ZZ7JOdraQhbDKIhAiArKIgCgq7iiitfatL61Yl2pV1LpUrUqrrdJqVSxSF16rIogggiAosgiyb4EYSCD7ntnn3vePhGAkwIRMNvJ8Px8+ydzl3GcuSeaZM+c859///jfTpk2rOcFg4M4772z2wM4FmqsS97r5mEfeKklwG+XYv4+jr/4NYhN4P34cez/dR2ykhVsm9uLCfgmYTfIHSwghRE0vb7/kKPolR9VtUzWNkgoXDp/G3kPF5BVXU1ju4nB+JVsPFJ60BHtE7WTkyNrl1Y9PTj6+XeZxtKwzJsEmk4kFya1H2AAAIABJREFUCxZIFYizoLlqVrGREmltlz82gbxOvXhf3xeTQ+O2S3tz4XkJ8gdICCHEGekUhZgIK7GxYSRG2+rtUzWN8ioPhWVOistdFJY7KSp3UV7loaTSTdaxCiod3pOWe1eAUFtNrfUwq5FQm6nme1tN7fWw2n2httr9ViNWs6HDLurUFAENh5g4cSIrVqzg9ttvb+54zimaq2Z8pyTBbYvm91P65RccTRrEvC8PUW4ewsSMblw+PAmrWWYBCyGEaDqdomAPqylBSbeGj/H51ZoSm7WLFh1fobO82kOV00uVw0t+iYODzpoSmKeqRKTXKYRYTyTFdQmyzUio1fST709sNxv1HT5xDugVPzo6mldffZVvvvmGPn36YLHUX5P7t7/9bbME195pbukJbmu8xUUc/dfruDP3szw+F2tyf+66pj9JCeGtHZoQQogOxqDXnUiUz0DTNJxuP1WumuS4yumh0uGl2umlsjZJrqqtF59X7OCAw0OV04eqNZw4G/S6E73KtT3N4bafLo5Us3BSZKj5nO0gCuhZbdu2jb59++LxeNi2bVu9fR39XcTpnBgOEdbKkQhNVSlf9zUFH7yP1+tnWfxIul48mlkXpchEBSGEEG2eoih1NeLjIq0BnaNqGk63jypHbaLs8FLpPNHLXPmTxDk7r5IKhwen239SO2aTHvtPEuPocAtxkVZia//Zw8ztcuW9gJLgd955p7njOCcZewxH36k3ikV6GVtb4cL3KPtyBUdsCaxJGc3N111Ar0R7a4clhBBCNBudohBiqRlLHB/gOS6Pj7IqD2WVbkprh2mUVXrqvs/MKWdTZUG9oRkGvUJ0hJXYSAuxkVY6RdnoEhNC55gQwkNMbbbD9Nzs324jFJMVvSmwd2siuDRNw3XoIIbwCHTR0XxrTuFg/EjcvQdx79T+RIae+aMnIYQQoqOxmAwkRBlIiLKd8hi/qlJS4aawzElBmZPCMieFpU4Ky1wczK3A6fbVHRtiMdA5JoTE+DB+eVX/lngKAQsoCb7llltOm8XPnz8/aAGdS7xZm8HjxNhrVGuH0mGobjeVmzZQ9tUq3Nk/EnLhKN61DmZPtpOLR1/EDRf3kMoPQgghRBPodbq6oRB9f7ZP0zTKqz3kFlVz9Cf/th8soqjMSaix7bwGB5QEZ2Rk1Hvs9XrZv38/mzdv5qabbmqWwM4F3r1fozkrJAluIUWLPqZs5QpUhwNT5y7Yrr6Rfx0JIbeojNsn92HkgE6tHaIQQghxTlMUpXZinZl+SVH19rW1lVEDSoJPVf1h/vz57N+/P6gBnUs0V5VUhmgmmqbhzs6mevsPRF1+BYpOh+ZyEdLvPCLGXkx+WAJzPtyBx6dy7w2D6NNdxv8KIYQQ4oQmjQkeM2YML730Ek8//XSw4jmnaO4qdBFxrR3GOcWdm0Plxg1UbtyAt7AA9HpChw7D3LkzsTfUrGq4LbOIf7y7lTCrifunnU+XmJBWjloIIYQQbc1ZD8zQNI1FixYRFRV15oN/prS0lIyMjLqlmAH27NnD1VdfzcCBA5k6dSq7du0629DaDM1ViWKWnuCm0mprHFbv2kn247MpWboEY0ws8TN+QeqclzF3PrEk9fqdefz9vzvoFBXC7BlDJAEWQgghRIMC6gkeN25cvYlxmqZRWloKwDPPPNPoiz7//PP06NEDVVUB8Hg8zJw5k1tvvZWbbrqJ999/n5kzZ7JixQpMJlOj228LNNUPHqfUCD5Lmqbh3LuH0pUrsCQlE335FVh79iLu5hmEDh6CISLipHNWbclhwRf76Z0YyV3XDDhni3sLIYQQoukCyhLuuuuueo8VRSEqKor+/ftjtzdurOXGjRvJysriuuuu48MPP6zb5vP5uPXWW1EUhRkzZjBv3jzWr1/P6NGjG9V+m6HoCL3tH60dRbujqSqVG9ZT8vlSPEdz0YeGYevZCwCd0Ujk2HEnn6NpfLY+m4++PsSgHjHceWU/TEZZAEMIIYQQpxZQEjx16tSgXMzj8fDUU0/xwgsvsHv37rrtmZmZ9O7du15vc69evcjMzGxUEhwd3TpDD2JjT9XbK4tkHHfqe1Rf5tx/kr98BSHJSXS/+7fEjByB7jSfBmiaxttLdvPR14cYM7grd994frsugRboferI5B4FRu5TYOQ+nZnco8DIfQpMW7pPASXB8+fPx263M2XKlHrbFy9eTHl5OdOnTw/oYq+//jrDhw+nd+/e9ZLg6upqQkPrJ7AhISE4HI6A2j2uuLgKVW14jezmcqpyH2pZHp69azD1uxhdWEyLxtTWnKkkire0FEWvxxAejjljJJ2SexI6eAiKTkdxuRtwN3ieqmrMX76Pr7cdZezgLtx8SRqlJdXN9CyaX1srHdMWyT0KjNynwMh9OjO5R4GR+xSYlr5POp1y2g7SgLrM3n77bbp06XLS9sTERObNmxdQINnZ2Xz88cfMmjXrpH0hISFUVVXV21ZdXY3NdurVSto6f1ku3u2fo7mrznxwB1a5eRPZj8+m6L//B4AlsTthQ9NRdKf/0fT5VV77dBdfbzvKZcO7M/2Snuja6LKMQgghhGh7AuoJLiwsJCbm5N5Mu91OQUFBQBf6/vvvKSoqYuLEiQC4XC7cbjcjRozgueee46233kLTtLohEfv27atXPaLdcdX0SEp1iIZpPh+FC9+jbNVKzEnJRE2+LOBz3V4/cz/eyY5DxVw3NpVLM7o3Y6RCCCGEOBcFlAR3796dtWvXcvPNN9fb/vXXX9O1a9eALjR58mRGjTqxctrSpUtZsmQJc+fOJSIiAr1ez/z585k2bRoLFy5EVVWGDx/eiKfStmju40mwlOj6OX9VFUf/+SrOvXuwT5hEzNXXohgCq+TgcPl4+cNtZOaUc+ukXowedPInFEIIIYQQZxJQ5vHrX/+aRx55hJycHIYOHYqiKGzatIl3332XJ554IqALWSwWLBZL3eOwsDAMBgOxsbEAzJ07l0ceeYQ5c+aQkpLCq6++2m7Lo0FtEqzowGg588EdjOp04isuIv4XdxAxYmTA51U4PPzlgx/ILazm11f2Y1if+GaMUgghhBDnsoCS4ClTpmC323nttdf46KOPAEhLS+OVV16p17vbGFdffTVXX3113eM+ffrUtX0u0LwuFHNIvYoXHZ3fUY3OasMYG0vSU88G3PsLUFTuZM4H2yipcHHXNf0ZkNqxJxsKIYQQomkCzkJGjhzJyJGB99p1dJYR09EuuLG1w2gz/FVVHHn+GUL69Sf2hmmNSoBzi6r5ywc/4PL4ue+GQfTsFtmMkQohhBCiIwioOsSGDRvYtGnTSds3bdrU4HZRQ9HLimUAfreb3L+/hLeggJCBgxp17sHccp5b8D2qqvGHmwdLAiyEEEKIoAgoCf7Tn/5EdfXJ9VedTidPP/100IM6F7g3f4xn96rWDqPVaZpG5t9fxXXoIAm/+jW23n0CPnfnoWJeeH8rNouBh24ZQrc4qbQhhBBCiOAIKAnOzs4mNTX1pO3JyclkZ2cHPahzgTfzO/zH9rV2GK2u9ItlFK39hpip1xA2JD3g8zbuyeflD7cTb7fx8PQhxEVamzFKIYQQQnQ0ASXBkZGRZGZmnrR9//79J630Jmq5q6U8GmBK6ETc+HHYLw28DvCKzUd4bdEuUjuH8+BN5xMRam7GCIUQQgjREQU0aPWqq67iySefRFEUhg4dCtSMB37qqaeYOnVqswbYHmmahuZxoJja74p3TXV84ZPQgYOIHT8qoGUS/arKe18eYNWWXM5Pi+HXV/TDZNS3QLRCCCGE6GgCSoKPL3U8a9YsvF4vACaTiRkzZnD33Xc3X3TtldcFmopi6bg9wfnz3sDctRv2CZMCOt7p9vGPRTvZeaiESRmJXDsmVZZBFkIIIUSzCSgJ1uv13HPPPcycOZPs7Gw0TaN79+71Fr8QJ2heF5hDOuySyZWbNlLx7TdEX3X1mQ8GCsuc/O2/28krdsgqcEIIIYRoEY2q4WU2m+nZsycAbrebJUuW8Mknn/DGG280S3DtlS7ETtitr7Z2GK3CX1VFwbsLMHdPIiqAccA/HCjijSW70YDfXT+QfklRzR+kEEIIITq8Rhey3bBhA5988glffPEFISEhjB07tjniEu1U4Ycf4K+uoss996HoTz2e1+dX+fjrQ3y+4TCJ8aHMvOo84uwddwy1EEIIIVpWQEnwoUOHWLRoEYsXL0ZVVQoKCnjppZeYMGFCc8fXLvmO7cO7cwXm4TehC+04PZue/HwqvlmHfeKlWBK7n/K44nIXry/exYGccsYM6sy08WkYDTIBTgghhBAt57RJ8IIFC/jkk0/Iy8tj4sSJPP/88wwZMoTzzjuPlJSUloqx3VHLjuHL2ox5+LTWDqVFmeLjSXz0j5jiExrcr2oaX23J5cM1B0GDX03py/B+DR8rhBBCCNGcTpsEP/PMM9x6663cc889mEymloqp3dPcDoAOVSfYX1WFPjT0lD3Ax4qrmff5XjJzyumXZGfGpN7EygIYQgghhGglp02CH330URYtWsTo0aO55JJLmDx5MsOGDWup2NovTzUoejB0jEUe/FVVZM3+A9GTLz+pJFq1y8tnS3ax6OuDmI16fnlZHy48LwFFyp8JIYQQohWdNgmeNm0a06ZNIzs7m0WLFjF79mxcLheqqrJ//35SU1MlmWmA5q5GsYR0mHtT8vlnqNXV2Pr2q9tW5fSy6vscVmw+gsPt44K+CVw/NlVWfxNCCCFEmxDQxLju3bsza9YsZs2axaZNm/jkk094/PHHefrppxk7dix/+tOfmjvO9sVgRhfZqbWjaBHekhLKVn1J+AUXYurSlUNHK/h621E27M7H7fUzMDWaX17Vn1BjQCt0CyGEEEK0iEaXSEtPTyc9PZ3HH3+cFStW8OmnnzZHXO2apQNNiCtZsghNVdmdnMHctzaSU1iNyahjWO94JqR3o2tcKLGxYQEtmyyEEEII0VIanQQfZzKZuOyyy7jssjMviCDOPaWVbrbuOEL8N+vZFprGlxuLSEoIY8bEXmT0jcdqPusfLSGEEEKIZieZSjNwfvkq+tgUTAMvbe1Qgqqsys2mvQVs3ltAZk45GpA6cBoD0mJ5alASXWI75jLRQgghhGh/JAluBr7c3SiW8NYOIygcLi/f7yvku9357D1ciqZB19gQpmZ04vzzukniK4QQQoh2SZLgINM0FdwOFEv7rhF8pKCKLzcf4bvd+Xh9KnF2K5cPTyKjbzydY0LI+csLsMsEv727tUMVQgghhGg0SYKDzeMENBRT+0uCNU3jhwNFfLHpCPuOlGEy6LjwvAQuGtiZpISwupJvjv37cOzeRcx1N7RyxEIIIYQQZ0eS4CA7sVqcrZUjaZzdP5bw4eqD/JhXSXS4mevGpjJqQGdCrcaTji35bDH6sDAix4xrhUiFEEIIIZpOkuBg0/zoYpJQQqJaO5KAlFS4eH/lATbvKyQ63Mztk/sw/Lx49LqG6/q6fszCsWsnMddch84sC18IIYQQon2SJDjIdBEJhFz9x9YO44w0TWP9rjwWfLEfv6ox9aIUJg1LxGg4/aIWZatWorPZiJBeYCGEEEK0Y5IEd0Buj5+3l+1lw+58enaN4PbL+xIXaQ3o3LjpM4gYMw69NbDjhRBCCCHaIkmCg8x7cCOeHz7DOvk+dNa2VyatqNzJ3/+7g5zCKqZelMJlF3RHp1MCOlfTNHQmE9aUlGaOUgghhBCieZ3+s2/RaFpVMWpxNor+5Allre1wfiVP/3szReUufnfdQKZcmBRwAuzJz+fH2X/AeTCzmaMUQgghhGh+0hMcZJrHAShgbFuTxg7mlvPXhdswm/Q8cNMgOsc0roRbybLP8BUXY4yOaaYIhRBCCCFajiTBQaZ5nGCyoChtp5M961gFcz74gfAQE/ffOIiYiMaN5/WVlVLx7TdEXDQaQ2RkM0UphBBCCNFyJAkOMs3jQDG1nRrBR4uq+evCbYRajTx402DsYY3voS77ahWoKvYJk5ohQiGEEEKIlidJcJDpIhJACWycbXMrr/bwl4U/oNMp3HfjoLNKgFWvh/I1qwkZOAhTbFwzRCmEEEII0fIkCQ4y8+ArWjsEALw+P698tJ0qh5eHpg8h3n52vdOK3kDcjNswRrWPxT+EEEIIIQIhSfA5SNM05i/fx8HcCmZedR7dE8LOui1FpyNs8JAgRieEEEII0frazuytc0T1J0/i3rCwVWNYt/0Y3+zI44oRSQztffZDGJwHDlC06GNUlzOI0QkhhBBCtD5JgoNMLctD87pb7fo5hVX8Z8V++nS3c8WI5Ca1VbJ8KWVfrQSdPkjRCSGEEEK0DZIEB5GmaeB1ophbpzqE1+fntUW7sJgN/M+UvgEvhNEQT2EB1dt+IPKiMehMpiBGKYQQQgjR+iQJDiavCzQNxdS4OrzB8vHaLHKLqrl9ch8iQpu2WEfZqpWg0xEx9uIgRSeEEEII0XZIEhxENavFAa1QJ/hAThnLNxxm9KDODEiNblJbqstJxbqvCRuSjtFuD1KEQgghhBBthyTBwaToMKSk19QKbkFen5+3PttDdISF68f2aHJ7focDW+++RI6/JAjRCSGEEEK0PVIiLYh0IXas43/T4tf9bH02+aVO7rthEFZz0/9LjVHRdP7NXUGITAghhBCibZKe4HbuWHE1n63P5oJ+8fRLbvqCFu6cI3jy8oIQmRBCCCFE2yVJcBB5D26g8u2ZqOX5LXI9TdN4Z/k+LCY9N45LC0qbhQvfJ2fO82iqGpT2hBBCCCHaIkmCg0hzV4PHAcamVWYI1Pf7Ctl7uIypF6UQHtL0Mmbu3Fwcu3cRMWYsik5+NIQQQghx7pJMJ4iOV4dQWqA6hNfnZ+FXmXSNDWH0oM5BabNs5QoUo5HIi8YEpT0hhBBCiLZKkuBgcjtqVlfTG5v9Uss3HqGo3MW0i9PQB6HX1l9VRcV33xKWMRx9WFgQIhRCCCGEaLskCQ4izeNEMdlQlLNfqS0QFQ4PS7/L5vy0GPokNX0yHIDz0EHQNOxSFk0IIYQQHYCUSAsifXxqi4wHXvLtj7i9fq4dkxq0NkMHDCRlzkvobSFBa1MIIYQQoq2SJDiIjD1H0twDIQrLnHy1JZdRAzrRKTo4CavqcqKzWCUBFkIIIUSHIcMhgkhT/c1+jUXrstDpFK4cmRK0NnNe+gvHXv9n0NoTQgghhGjrJAkOIsd/H8P55dxma/9YcTXrd+UxbnAX7GHBGXbh+vFHXJkHsCQnB6U9IYQQQoj2QJLgINI8DjA035jgxd/+iNGg49KM7kFrs3TlFyhmC+EjRgWtTSGEEEKItk6S4CDSPE4Uc/PUCD5WXM2G3fmMG9w1KAtjAPjKy6jcuIGIESPR25q/trEQQgghRFshSXCQaKofvC4Uk7VZ2l/ybTZGg45JGYlBa7P86zWgqkRePD5obQohhBBCtAdSHSJYPE6geVaLKy53sXFPPhcP6Uq4LTi9wAD2SyZiTuyOKT4haG0KIYQQQrQH0hMcLDodpoGT0ccFr2rDcSs2H0HT4JKh3YLars5iIXTgoKC2KYQQQgjRHkgSHCSKyYY543r08T2C2q7D5WXNtqMM6xtHdIQlKG1qmsax1+ZSuXlTUNoTQgghhGhvJAkOEs3vRXNXo2lqUNv9amsubo+fScOCNxbYeWA/lZs24q+uDlqbQgghhBDtiSTBQeI/spOqf/8Gtehw0Nr0+lS+3JxDv+QoEuPDgtZu2ZdfoAsJIfyC4UFrUwghhBCiPZGJcUGieY9PjAtedYj1u/Ior/ZwRxArQniLCqnaugX7pMnozM1X01iI5qJqKj7Vh1f14VW9+FQfftWPhoaqaWhoaD/7enw7aGhaTTs1j0/Qju+ot0er3XeKc6jbUff9T8/9+fVPxKWiaRpq7Ta1bp9aL3a1XhvqSc/rp8eAhqLo0KEjvMiKo9qDTtGhU3QoioIOHTpFQafo0SkKBkWPUW/EqDNi1Bl+8r0Rk96IQWfAVPtYUZSg/N8JIURbIklwkGi11SEIUhKsahrLNx4mMT6Uvt3tQWkToOyrlaAoRI4dF7Q2hWgst99DubuCCk8l5e4KKj1VOH1OHD4nTp+r9vuar06vE5ffXZP4ajUJr2g5OkWHRW/GYrBg0ZuxGixYDJaar3ozVoMVi6Fmv1Vfs91mtNV8NVixGqyY9SZJpIUQbU6LJcEej4c//vGPrF+/nrKyMrp168asWbMYP76mRu2ePXt45JFHOHjwICkpKTz99NP069evpcJrsrqeYGNwJq9tzyzmWLGD/7mib1BfPKw9eqIzWzBGRQetTSF+zuVzU+wqochZTKGzmGJnCYXOYkpcpZS7K3D53Q2eZ9absBqstcmThQhTGAm2OMwGMyadkfBQG16XilFX01Np1Bkw6oy1PZ4KiqJDQUFRFBSUmm21j0FBR+3vUt2X+r9bxx/X/MopPz30xGMl8HOO98AqP4nj53EpHI+9gW3U3677yfPT/WwfUNdbHBVtI7+wAg0VVavpRVZre5prvlfxqX68qhev6sXjr+lR96hevH5v7XYfXr8Xt9+N0+/C5XPj9Llw+VxUeCopcBTWPK59g3I6OkVXLym2GaxYjVZsBgs2Q03CbDVYsRlP7LcZLLXHWDHopL9GCBF8LfaXxefz0alTJ9555x06d+7M2rVr+d3vfscnn3xCp06dmDlzJrfeeis33XQT77//PjNnzmTFihWYTMGri9usPC5Q9KA3BqW5FZuPEB1uJr13XFDaOy70/MGEnj84qG2Kjsuv+il0FpNbdYyj1Xk1X6uOUewqrXec1WAl1hpF55AE+kb1ItwcRoQpvO5rmCkUm8GKXqc/7fViY8MoLKxszqfUrukUHShgMpiwNOMS7j/nVX24fK66Xnynz1XTq++t6d0/3sPv8Drqjil1l9Ud49NO37tv1Bl/ljjXJMsnEueaZNp2UjJd02utU2T6ixDiZC2WBNtsNu666666x6NHjyYpKYldu3Zx5MgRfD4ft956K4qiMGPGDObNm8f69esZPXp0S4XYJPqu/TCZrEHptc0rcbAnu5SrL0pBrwvOH29NVSlbvYqw9GEYwsKD0qboeKo81WRVZHOoPJtD5T+SXZGDV/UCNQlYnDWGpPBEhncaRpwtmhhrNLHWaGxGWZb7XGbUGTCaQgkzhZ7V+R6/9yfDYZw4vD8bGuN11u13+FyUeyo5Vl1Ql3D/fKz2TykodWOcjTojBkWPQV8zDtpqMoNfwaA3YFQM9ZNl5eefBJzo9W9oXDY/H8d9inHpx8dvq5x8zPFx6QadHsPxsdo6Q73vjXrTiWS/7o2BlRCjjXBTGCFGmyT9QgSo1T5jKikp4dChQ/To0YNvv/2W3r1710sge/XqRWZmZqOS4Ojos/sD3FSxsWEQOwwYFpT2Fn2bjUGvcNW4NOxhwRleUbplK4XvLiAyPorYMS3/xiI2NnjVLc5lbe0+Vbir2J63h+35e9hXeJBjVQUA6HV6UiK7cUmPUSRHdiMxsgtdwhMwBemTkNNpa/eoreoo90nVVFxeN9VeB9UeZ+3X2n9eZ03vs9ddM8TD76sb5lH3VfHiVl1U+XyotSUufzrh8bgTEx+1E0Ncaoel8NPhKce/19Uco68d3lIznKV2WE7dMBZd/aEtigIatRM/vXh8XqrVarzemlg9qhe3z4PTe+rEX6/oiLCEE1n7L8oaSWxINHGh0cTaookLjSHCHNaoDpuO8rPUVHKfAtOW7lOrJME+n48HH3yQSy+9lJ49e7JixQpCQ+snsCEhITgcjka1W1xchaqeukegORz/eFatLgWdHp21ab2sHq+fLzdmM7hnLD6Xl0KXNyhx5vx3EfqICOg1oMU/TpaPsAPTFu6TT/WRVZ7NnpID7CnZx5HKo2hohBhspEYmkxE/lOSI7iSGda2f8PqgvMQFuIIek9NZTVVVGX6/D51Oh6oGtxb3uaij3ycrBqyEE0Pt3+NTvNIdv096vYHQ0Eis1pCWC7IJVE2tHaN9ove8yuugwl1ZM9nUUzPptLCyhP1FWVR569eEN+qMxFqjiQ+JI8EWR0Lt1zhb7ElvZNvC36X2QO5TYFr6Pul0ymk7SFs8CVZVlQcffBBVVXnyySeBmoS3qqqq3nHV1dXYbO3nI1TXV6+D34ftykea1M7GPQVUu3yMPb9LkCID99GjOHbuIPrKqSgGmWAi6vP4vewp2cfWgp3sKNqNy+9Cp+hIDk/ksuQJ9IlOIzGsa6t8xOp0VlNZWUpkZCxGowmjUY/P13GTu0AZDDq5TwEwGHR4vX68Xg9lZYUA7SIR1ik6bMaasc+BTHF2+dyUuEopdpVQ7Cql2FlCgaOII5W5/FCwo65XWUEh1hZNt9AudAur+WcJ79m8T0aIVtSiGZGmaTzyyCPk5+fzr3/9q27SW48ePXjrrbfQNK3uI5p9+/Yxbdq0lgyvSTSvC8XS9C7+r7bm0inaRs9ukUGIqkbZl1+gGI1EjBkbtDZF++b2e9hVvJetBdvZWbwXj99DiMHGoLjz6B/Tl172VKyG4NW8PltVVWVERsZiMklNa9E8FEXBZDITGRlLeXlRu0iCG8tiMNM5NIHOoQkn7fP6vRQ4i8irLiCvOp/c6jyyKg7zfcG2mgN+ALs5kqSIRFIjkkiJ6E7X0M5nnMQqRHvQoknw448/zsGDB3nrrbewWk+8wA4bNgy9Xs/8+fOZNm0aCxcuRFVVhg9vPyuaaR4nurDYJrWRnVdJ1rEKpo1PC1pZNE3T8FdXEX7hCJkQ18GpmkpmWRbfHdvM1sIdePwewoyhDIs/n/PjBpAWmdLmXtj8fh9GYzupECPaNaPRhN9/+lJv5yKj3kiX0E50Ce1Ub3uVt5qcyqOUakXsOXaIrIrDbC3YDoBJZyQpPJGUyCRSIpJIiUhsE2+ahWisFkuCc3Nz+eCDDzCdVMkNAAAgAElEQVSZTIwaNapu+69//WvuvPNO5s6dyyOPPMKcOXNISUnh1VdfbT/l0QC8riavFvfV1hxMRh0jzjv53frZUhSFzv/7W7QOPD6woytylrDh2GY25H1PsasUi95Cevwg0uPPJzUyuc3PJJdFFkRLkJ+z+kKNIfSOSiM2djDDo2vGcJa6yjhU/iMHa6vDLP9xFRoaCgpdwzrTy96D3vY0UiOTMOnb0eu36LBaLAnu0qUL+/btO+X+Pn368NFHH7VUOEGneZzQhIUyHC4f3+3OJ6NPPDZLcGbYq14vvrJSTLFxKEEqtSbaB7/qZ0fxHtbkfMv+0kwUFHrZezAlZRIDY/vJC5QQotHslkiGWAYxJH4QUDPW+MeKwxws/5H9pZl8dWQdXx5eg0HRkxzRnV72HvSK6kH3sG5t7lMmIUCWTQ4a8wU3oovqetbnr9+Vh8erMnZw8CbEVW78jvy336L7Y09g7pYYtHZF21Xlrebboxv5Omc9pe4y7OZILk+eSEanwURZgrf8thBCWAxmekel0TsqjcuSL8Ht93CwLIu9pQfYX5LJZ1krWJL1BRa9mR6RyfSKSqO3PY1OIfHS8y7aBEmCg8TUt2mTztZtP0ZifChJCcEZt6tpGqVfLMfUuQumrt2C0qZou3KrjvHVkXVszt+KV/XRMzKVa9Om0D+mr/TANLOVK1fw/vvvkJV1CKvVRkpKD6ZPn0F6+gW8+eZr5Obm8NhjTwEwcuRQLBZLvQRg2bLV6PU1/0cul4srrphI3779eOmlufWuM3XqZMrLy9HrdZjNFoYMSeeeex4gMvLUk2ifffZJtm3bSm5uDrNnP8HEiZPr7V++fCmvvz6X8vIy0tMzeOihxwgPj2iwrYau/7vf/R67vebN1e7dO5k371/s2LEd0IiJiWXUqDFMm3YL4eHhLF78CS+88Axmc80kx8hIO+efP4RbbvkF3U7zJv1vf5vDN9+spaSkhJiYGKZPv43LLruibv/Ro7k888wT7Nmzi/j4BO655wHS0zNO2Z5oPma9ib7Rvegb3QuoeVO+v/Qg+0oz2V+Syc7ivQBEmMLqEuLeUWlEmGW+imgdkgQHgebzoJYdRRceh2JqfFm3nMIqsvMrmTY+LWgxOfbsxpObQ/xtv5R33OewQ+XZLP9xFTuL92DSGclIGMLoriManAUugm/hwveYP/8t7r//D2RkXIjRaOT77zexdu0a0tMvaPCct99+j66neGO6evVKDAYDW7ZsJj8/j/j4+v+PL774MoMHD6W8vIzZsx9k7tyXefjhx08ZX8+evZgw4VJeeeWvJ+3LzDzAnDl/5oUXXiYtrSfPPfcUc+b8mSeeeOaU7R2/fmlpKY888nteeeWvPPpoTaJ9//1384tf/IqHH34cuz2KvLxjLFmyiMzM/QwePBSAAQMG8corr+P3+8nLO8Z//vNv7rjjFl577W2SkpIbvKbVauOFF16ia9dE9uzZzX33/ZZu3RIZMKDmI/nHHnuIwYOHMGfO31m37mtmz36ADz5YdNo3B6JlhBpDGBw3gMFxAwAocZWytySTvSX72V28j415WwDoHJJQ16PcIzIFswzXEi1EkuAgUCsKcHz0RywXz8SY2vhV477dkYdep5DRNz5oMZWtWI4+PJywjIZfiEX7pWkae0sOsDx7FQfKDhFitHF58gQu6nohIbI8cYuprq7iX/+ay0MPPc6YMRfXbc/IGE5GxtlVtvn88yVMmXIVW7ZsZvnypcyYcXuDx0VERDJq1Bg+++zT07Z3zTU3ADRYYeOLL5YyatRoBg6sSSbvuONOZsy4AafTWa96T0PsdjtjxlzM0qWLAXj11Ze54oqp3HTTLXXHJCR04o477mzwfL1eT5cuXXnggUfIy8tj3rzXeeKJZxs89le/+t+67/v1O4+BA89n166dDBgwiKysQxw6dJC///01zGYzF198Cf/3f+/x9ddfccUVU0/7HETLi7LYubBzOhd2TkfVVHKqjrK35AB7Sw7wde56Vh1ZWzeeuHdUT/pEpdEtrEubn7wr2i9JgoPBW7NKlmJq/MQ4v6qyflceA1KjCbcF592vr7wcx57dRF02BZ2x+ZexFS1D0zS2F+1m2Y9fcrgyl0hzBNemXcGFnYd1mJ6TdduPsmbr0Wa9xsgBnRjRv9MZj9uxYzsej4eLLhoTlOvm5eWxdev3zJp1HzExsXz00cJTJsGlpaWsXbuarl3Pfh5CVtYhhgxJr3ucmNgdnU5PTs5h0tJ6nfbckpJiVq9eSc+evaiurmLPnl385je/O6s4LrpoDG+//UZAx7rdbvbu3cPUqdfVPYdu3brVS9p79EgjK+vQWcUiWo5O0ZEY1pXEsK5M6D4Wj9/LwbIs9pTuZ19JJosPLWPxoWXYDFZ62nvQOyqNPlFpxFgDWR5EiMBIEhwEmscJgGJsfIm0XVmllFd7uPC8M7/oBsoQEUHycy+iSAJ8zthbcoBPDy0ju+IIsdZobu59LcMSBmPQya9wa6moKCciIhJDI1dhvP326eh0NUOUxo27hAceqFllctmyJSQnp5Ka2oOoqCheeeWv7Ny5nfPOG1B37oMP3oOi6HA4qunVqw+PPvrkWcfvdDoJCWlouXrnKc958MF70OsN2Gw2hgxJ57e//R0VFRVomkZ09InkZO7cl/n004/x+XxMn34bt912xynbjImJpaKiIqCY58x5jpSU1LqedqfTgc1Wf3ELmy2EiorygNoTbYdJb6RPdE/6RNesUFfpqWJfyQH2lNb0FP9QuAOAGEtU7dCJnvSyp2KTT79EE8graBBo3toXjbOoE/ztzmOEWo0M7BGcd7eaqqLodBhkPNw5Iav8MIsPLWNfaSZ2cyQ3976OjITBHXay28gBnbmgb9sY7xweHkF5eRk+n69RifBbby1ocEzwsmWfMWXKVQDY7VEMHZrB0qWL6yXBf/7zXxk8eCi7d+/k4Yd/T3FxEXFx8fj9fiZNGlN33MKFn2C3n/5vitVqpbq6oeXqT/137Pj1f0qv16MoCsXFRXXPa+bMu5k5826efPJR/H7/aeMoKiokPLxmYtRzzz3FypVfAHDbbXdw88231h336qsvk5l5gL/97Z918xysVhsOR3W99hyOaqxWSYzauzBTKEMTzmdowvlomka+o7Bm6ETpfjblb2Xd0Q0oKCSGd6W3PY2UiO6kRHSXpFg0iiTBweA5PhyicUmww+Vly/4iRg/sjEEfnDFPJZ8txrF3D11+d58MhWjHjlXn8+nBZWwv2kWoMYRr065gZOcMjHr5P20r+vcfgMlkYu3a1YwdO75JbW3btpWcnCMsWPBvPvjgXaCml1Ov13P33ffXVVQ4rm/f85g2bTovvvgcb775Dnq9nhUr1tbtNxh0+HynXyAnOTmFzMwDdY8PH85GVf107dq4coohIaH06dOPNWtWMXDg+Y06F2Dt2jV15/3hD4/yhz88etIxr78+lw0bvuXvf3+N0NATvdfJySnk5BzB5XJhsdQMR8vMPMDkyVMaHYdouxRFISEkjoSQOMZ0G4Ff9ZNVcbhuPPGKw6tRtZqf904h8aREJNUu8ZxEjDVKJoeLU5IkOAj0nXtjGfMrFEtYo87buLcAn1/lwv7B6dlSPR7KVq3E3D1JEuB2qspbzdKsFazN/Q6TzsSUlImM6ToSi8F85pNFiwoJCeVXv5rJX/7yPDqdnmHDLsBkMrFly2bWrVvDPfc8EHBbS5cuJj09g9mzn6jb5vP5uO22m1i7djXjx0886Zwrr7yGd96ZxzffrGXEiFEn7Qfwer2oqoqmafh8PtxuN0ajEZ1Ox4QJk/nNb+5gx45t9OjRkzff/CejR48746S4hvzmN3dz//2ziI6OYfLkK7Db7RQU5HPsWC5dupw8bvl4dYj33lvAzp3beO21t0/Z9ttvv8GqVV/y6quvExFR/xOu5OQUkpNTmTfvX9x++//w7bdryco6yEUXNa1kpWjb9Do9PSKT6RGZzOUpE3D53ByuPMLBspqV7LYUbOOboxuAmh7llPDudA3rTLewLnQL60KEKVwSYwFIEhwUuvA4dOFxjT7v2515dI4JISmhccnzqVR8sw5/ZQVRl04+88GiTfGrfpbuX8XCHUtw+lyM6nIBlyVPINQUcuaTRau5/vppREdHs2DBPJ566lGsVhupqT2YPv22gNtwuVx89dVKHnvsKaKjY+rtu/zyK1m6dEmDSbDFYuHaa2/k7bffOGUSPGvWnezYsQ2APXt28eyzT/Loo08yceJkevRI4957H+Txxx+moqKcoUOHnbbc2ukMHHg+L730D+bNe5133pkHQExMHKNGjebaa2+oO2779h+45JJRaJpGZKSdwYOH8sYb75yyTrDf7+eNN/6J0WjkxhtPVHu49NLLuffeBwF44olnePbZJ7n00nHEx8fz9NPPS3m0DsZiMNPT3oOe9h4AqJrKsep8DtUu75xdcYTtRbvR0ICa0m3dwrrQOTSBeGsscbZY4kNiCTOGdrjk2K/6cfs9uP1u3H43HtWLX/XjU/34NT8+1Ydf8+PXVHyqr+48HQqKoqDUVu44/tigM2LWmzDpjJj0Jsx6E0a9Eave0iaH8SmapmmtHUSwFBdXoaot+3RiY8PIO7AP3A708T0CPi+/1MFDr33HdWNSufSC7k2OQ/P7+XH2H9CHhdHtoUfb1C9ybGwYhYWVrR1Gm7WreB8fHVhMnqOA3vY0rkmbInV+a+XlZZOQcOL3I5CP+YXcp0D9/D79/OdNnDt/v10+N0erj3G4MpecyqMcqcwlz1FQL7GzGizEWWOJttqJNEcQYQ7Hbo4gwhxBpDmCUGMIZr2pwdfXlrhPmqbhU324/O56iavLV/PY5Xfj9tVuO35Mvce1x/ncded6f/L8m1uoMYQ/jrsHq7flFkfR6RSio0NPuV96goPAu305vuwfCL3l5YDPWb8zDwW4oF9wkp2q7zfjLSwk5rob21QCLE6txFXK/+3/lO1Fu4i1RvPAyDtJNCbL/58QQgSZxWAmpXac8HGqplLqKiPfUUiBo6j2ayE5lUfZWbQHj+o9qR29osdqsGAzWrEZbNgMVkx6E2E2K34PGPUGjDojBp0BhdP9LdfwqTU9rV7VW/O95sOr+mq2+b11ie5Pk97jY5/PRKfoMOvNmPUmLHozZoMZs95MqDEUs96E2WCu2X58f+0xRp0Bg86AXtH/5KsevaJHr9OjoNT0qGsaGhpq7dfj99Or+vD4PSf+qTXPw+lzomoqdmsELm/b6XuVJDgINI+zUZUhNE1j094CeiVGYg8LzljPkAEDiJtxG6GDGj8xRbQsv+rnq5x1fHaoZhb8VamTGdttJJ3i7edEj4sQQrQHOkVHtDWKaGtU3VLPx2mahtPnpMxdQZm7nDJ3BdXeahw+Jw6vo/arkypvNR53Gcccflzemp7V44ns8eTwVAw6AwbFUJd4GnT62gRaj0FnxGa0EmWJrEtQf56w/vSxpTbJPb7NoDO0yQ6VMHMoLtrO65wkwUGgeV2NqgyRU1jNsWIH44c2vHTq2dBZrEQGqWi/aD6Hyn/kvb0fcbQ6j/4xfbgu7SqirfbWDksIIcRPKIqCzWjDZrQFNDztXBk20tFIEhwMHieKMfDV4jbuyUenKAzpFRuUy+fPn4et33mE/WT1J9G2VHsdLDq4lG+ObsRujuR/+t/KwNh+rR2WEEII0WFJEhwEmteFzhpYQqtpGpv2FNCne2RQlkl2HjpE+ddrMCUEb8U5ETyaprExbwsfZS7B4XNycbeLmJx8iZQ8E0IIIVqZJMFBYB4xHSXARQyy8yspKHMyeXhwZiCXfv4ZOpuNiItGB6U9ETz5jkLe3/sR+8sOkhyeyI29rqZrWOfWDksIIYQQSBIcFIZOvc58UK1NewrQ6xQG92z6UAj3kSNUbf2eqClXorM0vsC9aB5e1ceK7K9Y/uMqjHojN/aayojOGeiU4KwKKIQQQoimkyS4iTRNw3toE/robugiTj94/nhViL5JUYRam76iW/Fnn6KzWLCPn9DktkRwHCg9xHv7PiLfUcCQuIFck3YFEebgLIYihBBCiOCRJLiJNL8X15evYhp2LeZBl5/22EPHKigqd3HlyOSgXDts8FBsvfqgD5FVxVpblbeaTzKXsv7YJqItUcwc+Ev6RQf+CYEQ7d3rr8+lsLCARx75Y2uHIoQQAZEkuIk0txMAxXjm4Qib9hRg0CucnxacqhBhwzKC0o44ez+f+Dah+1guTboYk77pkx5F+7By5Qref/8dsrIOYbXaSEnpwfTpM0hPv4A333yN3NwcHnvsKQBGjhyKxWKpV79z2bLV6PU1y4m6XC6uuGIiffv246WX5ta7ztSpkykvL0ev12E2WxgyJJ177nngtEsEP/vsk2zbtpXc3Bxmz36CiRPrL6m+fPlSXn99LuXlZaSnZ/DQQ48RHh5xyvZWrFjGBx+8S3Z2Vu1zTWX69NsYOnRYo++bEEK0NkmCm0h1OwDOWCJNrR0KcV5yNDZL0267J+8Yld9vxn7xeBkL3IoKHIW8v+9j9pVmkhyeyLTe19AlVKp0dCQLF77H/Plvcf/9fyAj40KMRiPff7+JtWvXkJ5+QYPnvP32e3Tt2nCN8NWrV2IwGNiyZTP5+XnEx9cfYvXiiy8zePBQysvLmD37QebOfZmHH378lPH17NmLCRMu5ZVX/nrSvszMA8yZ82deeOFl0tJ68txzTzFnzp954olnGmzrvfcW8O6787n//ocYNuwCjEYjmzZtYN26NZIECyHaJZmp00RqbU/wmVaMy8wpp7TSzbA+cU2+ZvFniyn5bDGq5+QlHUXzc/s9LD60nD9t/CuHK3O4sddU7h0yUxLgDqa6uop//Wsu9977IGPGXIzVasVgMJCRMZx7733wrNr8/PMlTJlyFb169WH58qWnPC4iIpJRo8awb9/e07Z3zTU3MGRIOkbjyZ9MfPHFUkaNGs3AgYOw2WzcccedrFmzCqfTedKxlZWVvPnmP7n//ocYPXps3XMdPnwEv/vd7xu89o4d2/j1r3/BpEljuPXWaWzZsrlu32effcrNN1/LJZdcxA03XMXnny+p27dp0wauvXYKH3zwH6ZMmcCVV07iiy8+P+3zFEKIsyE9wU2kegLrCd6yvxCDXsfAHjFNup4nP5/KDd9hv/gSDOHhTWpLNI6maWwp2M7HmZ9R6i5jaPwgru5xORFm+X9oSY7Fz560zZAyDFO/i9F8bpyf/+Wk/caeIzH2GoXqqsS14pWT9/cdhzE1A7WqGF1odEBx7NixHY/Hw0VBWqkxLy+PrVu/Z9as+4iJieWjjxYyY8btDR5bWlrK2rWr6dq161lfLyvrEEN+ssBOYmJ3dDo9OTmHSUurP559+/Yf8Pl8jBx5UUBt5+fn8cAD9/DYY08ybNhwNm/eyCOPPMC77/4Xu92O3R7F88+/ROfOXdi8eSMPPngvffr0IympZr5EYWEBTqeTjz9eyjffrOXppx9n5MjR2Gy2s36+Qgjxc9IT3ETm+GSsVzyMPjbplMdomsaW/YX0TbJjNTftfUfJZ4tR9Hrsky5tUjuicXKrjvHy1td4a9d/CDHauHfwTH7R7yZJgDuwiopyIiIiMRga9zt9++3TmTRpDJMmjeH55/9Ut33ZsiUkJ6eSmtqD8eMncPRoLjt3bq937oMP3sOECaOZMuUSHA4Hd999/1nH73Q6CQkJrbctJCQEh+PknuCKinLs9qi6sctnsnz5UkaMGMXw4SPR6/VkZAynT5++fPfdNwBceOFIunTpiqIopKdnMGjQYH74YUvd+SaTiRkzbsdgMDB69FgURSE3N+esn6sQQjREeoKbSGcJwZDQ87TH5BRWU1Tu4vILk5p0LffRo1Ss/4bI8RMwRJx6MowInkpPFUuzvmRt7npsRis39rqaEZ2HSc3fVmSb8tAp9ykG82n36yxhp98fYC8wQHh4BOXlZfh8vkYlwm+9taDBMcHLln3GlClXAWC3RzF0aAZLly7mvPMG1B3z5z//lcGDh7J7904efvj3FBcXERcXj9/vZ9KkMXXHLVz4CXb76Z+L1Wqlurqq3rbq6mpstpOHdoWHR1BaWoKqquh0Z/7ZP3bsGKtWrWDdujV123w+H+efPxSAdevW8O9/v0lOTg6apuJyuRg4cFDdsRERkfWuY7FYcDgcZ7yuEEI0hiTBTeQpPIJ3/y4MKekohoYrAmzdX4gCTR4KARoh/QcQNfmyJrYjzsTt97Dq8Fq+PLwaj+plVJfhXJ4ygRCjfBwravTvPwCTycTatasZO3Z8k9ratm0rOTlHWLDg33zwwbsAOJ0O9Ho9d999P2Zz/WW2+/Y9j2nTpvPii8/x5pvvoNfrWbFibd1+g0GHz6ee9prJySlkZh6oe3z4cDaq6qdr18STjh0wYBAGg4F1674OaPhHfHw8kydP4f77T37D4Xa7eOyxh/jjH5/hwgtHYjAYuPfeu9A07YztCiFEMEl3VhM5Dm3FtfpfoPpOecyWA4WkdokgIqRpZbPMnbvQZdY9GMLkI/jm4lV9fJ2znj+u/zNLspbTKyqNR4bdyw29rpIEWNQTEhLKr341k7/85XnWrPkKp9OJ3+9n06YN/PWvzzeqraVLF5OensGCBQuZN+8/zJv3HxYs+D8URcfatasbPOfKK68hP/8Y33yztsH9AF6vF7fbjaZp+Hw+3G43qlqTHE+YMJm1a1ezY8c2nE4nb775T0aPHofVenJPcFhYGL/85Z3MmfMsa9euxuVy4fP52LjxO1566cWTjp84cTJff72ajRu/w+/343a72bJlMwUF+Xg8XrxeL5GRNb2969at4Ycfvm/U/RJCiGCQnuAm0jyumm8M5gb3F5U7OZxfxXVjU5t0ndIvvyB08FCMUVFNakc0zOv38s2xjazIXk2Zu5zUiCR+1X8GKRHdWzs00YZdf/00oqOjWbBgHk899ShWq43U1B5Mn35bwG24XC6++moljz32FNHR9T8tuvzyK1m6dAnjx0886TyLxcK1197I22+/wYgRoxpse9asO9mxYxsAe/bs4tlnn+TRR59k4sTJ9OiRxr33Psjjjz9MRUU5Q4cOO225tWnTphMdHcO///0WTzwxG6vVRlpazwafa6dOnXnmmRf5xz/+xuOPP4xer6NPn37cd99DhIWFcddd9/Lww7/H5/Nx0UVjuOCCEQHfLyGECBZFO4c+gyourkJVW/bp6LZ/RPmmZYT98vUG96/YfIT3vjzAs/9zAfFRZ9eT6Ni/j5znnyXm2uuJmjT5zCe0MbGxYRQWVrZ2GA1y+lx8e3QjKw+vodxTSWpEEpcmj6e3Pa3eggYtoS3fp9aSl5dNQsKJNyKBfMwv5D4F6uf36ec/b0L+LgVK7lNgWvo+6XQK0dGhp9wvPcFNpHpcKKZTl0fbur+QzjEhZ50Aa5pG0Ucfoo+MJHJc08YdihOKnSWszvmGb49uxOV30zMyldv63URaZEqLJ79CCCGEaHmSBDeR5nGdcihEldPL/iPlXHrByRNNAlW9YzuuzAPETZ+BziRL8TaFqqnsLTnAN0c3sK1wF4qiMDhuAOO6jaJ7eMMreAkhhBDi3CRJcBNFjbsF9Vhhg/u2HyxC1TQG94w9q7Y1v5+iDxdijI0jIsAi9eJkZe5yvju2mW+PbqTYVUqoMYTxiaMZ3fVC7BYpNSeEEEJ0RJIEN5EhLAq9y9jgvq37i7CHmemeEHZWbaseD5akZEIGnY/SyIL8HZ3D6+SHwp1syt/KgdKDaGj0tPfgytRLGRB7Hkad3E8hhBCiI5NMoIkqd6zB59FjSBxYb7vH62dHVjEj+ndCd5ZjTPVWKwm33xGMMDsEj9/LruK9bMrfyq6iPfg0PzHWaCYlXcywhPOJs51dj7wQQgghzj2SBDdR2bcfoYUlnJQE7/6xFI9X5fy0s1sgo+zr1VgSk7AkJQUhynNXlaeancV72F60mz3F+/CoXsJMoYzqMpyhCYPoHtZNJroJIYQQ4iSSBDeR6naiRJ1cXH77wSLMJj29E+2NbtOTn0/Bf94hfPiFJNz2y2CEec7QNI18RwE7i/eyvXA3h8p/REMj0hxBRqehDIztR8/IVPQ6fWuHKoQQQog2TJLgJtK8LnTG+tUhNE1j+6Fi+iVFYdA3flG+og8XohgMxFx1TbDCbNcqPVXsK81kT8l+9pYcoMxdDkDX0M5MSrqYATF96RbWRXp8hRBCCBEwSYKbQNM0VLcTg7F+neDcompKKtxcMSK60W069u6hauv3RF91NYbIjlm5oNrr4GBZFpnlWewvPciRylwAbAYrvaLS6GNPo3dUT6Ktje9lF0IIIYQASYKbxu8FTYWfJcE7DhYD0D+lcUmw5vNR8J93MERHY58wKWhhtnXl7goyy7Jq/x3iaHUeAAZFT1JEIlNSJtI7Ko3EsK7olMb3rAvRnFauXMH7779DVtYhrFYbKSk9mD59BunpF/Dmm6+Rm5vDY489BcDIkUOxWCz1PrVYtmw1en3N8B2Xy8UVV0ykb99+vPTS3HrXmTp1MuXl5ej1OsxmC0OGpHPPPQ8QeZo3y88++yTbtm0lNzeH2bOfYOLE+itOLl++lNdfn0t5eRnp6Rk89NBjhIdHAOB2u5kz5zlWr16FxWLhpptu4cYbpzd4nU2bNnDvvb/FYrEAClFRUVxzzQ1cf/00oKbD4MMPP2Dx4o/Jzc0hJCSUxMTuXHXVNXVLQv/v//6Sffv2oNcbUBSFbt0SGTduPNdffxNGY8MVeH78MYt//ONv7Nq1A79fpXfvPtx99/0kJSUH9ByFEB2bJMFNoTeQeNfrlFR4623efrCYbnGh2MMaXkTjdMKGZWBJSj5nF8bQNI0SV2ldwptZlkWBswgAk95EakQSQ+IH0iMyhe5hXTHqG37xE6ItWLjwPebPf4v77/8DGRkXYjQa+f77TUgD/bIAACAASURBVKxdu4b09AsaPOftt9+ja9eGF2dZvXolBoOBLVs2k5+fR3x8Qr39L774MoMHD6W8vIzZsx9k7tyXefjhx08ZX8+evZgw4VJeeeWvJ+3LzDzAnDl/5oUXXiYtrSfPPfcUc+b8mSeeeAaAN974J0eP5vLf/y6hsDCfWbP+l+TkVDIyhjd4rfj4BD78cDEAW7d+z3333UVqag+GDElnzpzn+P77Tfz+9w/Tr19/9Ho9u3bt4P/bu+/oqOr08ePvmUlvM0kITVImHYWEQELoIlICLgTQXVkpIuh+QZam9NCRn3EV3KUpIoiKunIU6QKKwiIiSFmaARISehFSmUzaZO7vj8jokIpIJss8r3M4h/ncMs/n4XLnmTuf+7mbN2+wFMEAEyZMpVev3hiNRlJSTrJo0QIOHjzAwoVLKhzuZDAY6NixM0lJs3Fzc2fVqneYMuVl/v3vdTXqoxDCvkkRfA9UKjUOXr6oin59Drax0ETqpd/3lDiVgwO+vRP/yBBtTlEULuVe5cDlE5ai9/aYXjcHV0J0eto/FE+YLpgmHo3lhjbxPyM/38CKFcuYOnUWnTs/bmmPj29baaFYnS+/3Ezv3n05fPgg27dvZciQYRWup9Xq6NixM1u2bKxyf08++TQAjo7lv1Tv2LGVjh0fJTq6BQDPPz+CIUOepqCgAFdXV7Zt28Ls2fPx9PTE09OT3r37sm3blhr1LSamFYGBQZw9m4qvbz02bvyClSvXEBYWblknOjqG6OiYCrd3c3OjVas4Xn11AYMG/YX9+/fRpk27cus1a9acZs2aW14PGDCQDz5YRW5uDlqtrto+CiHsmxTB98BszCF7z5eYG8Wg1pZdsTl5LguzotzVUAhFUbj+3rt4xLbGIyq6+g3qsFJzKZcMV0jLyeBsTgZnc89hKMkHwMvJkzBdMKE6PSE6PY3cG8jwBnFX9l05yN5LB+7re7RtFEd8o1bVrnf8+DGKi4vp1KnzH/K+165d48iRQ4wZ8zL16vmxbt3aSovg7Oxs9uzZRZMmTX73+2VkpNOqVZzldUBAIGq1hkuXLlCvXn2ys7OsitbQ0DD27dtb7X4VReHIkUOcP3+OsLAIDh06QKNGja32VVONGz9EWFg4R48eqbAIvtOxY//F19cXrVZXbR/DwiLuOh4hxINFiuB7oOTdIPs/n+Las4mlCD529ibuLg6EPORV4/3c+mEfed/vxUUfcr9CvW+KS0s4n3fBMqY3I+88RaXFANRz9aWZb1Na+DelgaYhfq71ZAYH8cDIy8tFq9XhcJdPcxw2bBBqddn/gy5dujFpUhIA27ZtRq8PISQkFB8fH5YseZMTJ47RrFmUZdvJk8ejUqkxGvOJiGjKjBlzf3f8BQUFuLt7WLW5u7tjNBZQUGAEwM3N3bLMzc3d0l6R69evkZDQGZVKTb169Rgz5iViYlpx+PBBfHysLwr069eLggIjxcXFfPzx5zRs2KjS/darV49bt/Kq7c/NmzdYuPAfvPji2Br1UQghpAi+B4qpCADVLzfGmRWF4+lZPKL3QaOu2RXOUoOBG59+gktwMNpHO9+vUP8wxpIC0nPPlV3pzc3gfN4lSpVSVKho7NGQ+IaxhOqCCNHp0TmX3Xzi5+fJjRu3qtmzENVr2ziWuPotbR0GAF5eWnJzczCZTHdVCK9atabCMcHbtm2hd+++AHh7+xAbG8/WrZusiuDXXnuTli1j+emnE0ybNpHMzJvUr9+A0tJSEhI6W9Zbu3Y93t5V/xrl6upKfr7Bqi0/Px83N1dcXd0AMBrzLTeRGY35lvaK/HZM8G/pdDoyM29atX3xxVZMJhOdO7dBUZQq47x58yYBAUHl+vjJJ+uoV6/sKZDZ2dmMGzeKPn36Wd38V1UfhRBCiuB7oBT/cjXhlyL4wvVb5OUXExVS86EQP3+8hlJjPk0GT0JVw8K5NuUW3eJs7m9mbjBcQ0FBrVIT6OlPF/+OhOiCCNEG4eZY+QekEA+a5s2jcHJyYs+eXTz2WNd72tfRo0e4dOkia9a8z6effgxAQYERjUbD2LETcHa2vsn24Yeb8de/DuKNN5JZufJDNBoNX321x7LcwUGNyWSu8j31+mDS0lItry9cOI/ZXEqTJgG4urqi03mTlpZKy5axQNlNZnp98F33rVWr1vzrXws4c+YU4eGRd7XttWtXSU09w7BhfyvXx9tyc3MYN24kHTp0YuhQ68fMV9VHIYSQIvhelBQCoPrlYRnHzmaiAprpa1YEG0+lcOvAD/gm9sPZv+K7xWuToijcLMgiLbdsPG9aTjo3Csqme3NSOxKsDaKXviuhOj1BXgE4aR7MGSyEqAl3dw9eeOFFFi78B2q1htat2+Dk5MThwwf57rvdjB8/qcb72rp1E3Fx8UyfPsfSZjKZGDr0Gfbs2WU1g8JtiYlP8uGH77F37x7at+9Y4X5LSkowm80oioLJZKKoqAhHR0fUajXdu/di1KjnOX78KKGh4axc+TaPPtrFcsNYQsITrF79LmFhEdy8eYMtWzaSlDT77pIEBAXp6dOnHzNnTmPChCk0bx6Fg4MjJ04cq3SbgoKCX2aHWEh0dAtat654pg2DwcD48X8nJiaWESP+Xm55dX0UQtg3KYLvgVJSNhzi9pXg42czCWrkhZd7zYpD14hIGo38Ox4tKr5D+n4zK2au5l+33MSWlpNBbnHZ2Dt3BzdCdHo6PNSGUJ0ef4+HZOYGIe7wl7/8FV9fX9aseY9582bg6upGSEgogwYNrfE+CgsL+fbbncycOQ9f33pWy/70p0S2bt1cYRHs4uLCU08NYPXqdystgseMGcHx40cBSEk5yauvzmXGjLn06NGL0NAwXnppMrNmTSMvL5fY2NZW06298MJI3njjVZ588k84OzszcOCQ3z3rxcsvT+Gzzz5l0aIFlnmC/f0DmDPn/1lNA/fGG6/y5puvA+DvH0DXrt15+umBld5LsGvX15w5c4qLF8+zZcsGS/ubby6lWbOoavsohLBvKqW6AVn/QzIzDZjNtdcdxVyKr5cDmbdKMRSYGLfoO/p00JPYQV/NdmZM2dk4+t79E+Xuhcls4uKty5ab2NJzz2E0lQ3p0DlrCdXpy2Zu0Opp6F7/D5u5QcYE14zkqbxr187TsGGg5XVNfuYXkqeaujNPdx5vQs5LNSV5qpnazpNarcLX16PS5XIl+B6o1Bo0rh6oDLc4mZGFAjUaD5y9bSuZWzYTOHsuTn7171t8RaXFZOSet1zlzci7QIm57MEeDdz8aOHX3FL4+rh4y8wNQgghhLAbUgTfg5L0A2SnZELTnpw8l4W7iwOBDTyr3KYwI52bG77AI6YVjr/c2fxHyS8xlhW8v9zIdvHWZcyKGRUqmng2pkPjeMscvZ5OlX8zEkIIIYR40EkRfA9MF46Td/UnXCMTOJmRRdMgH8v8nxWufyuPK28twUGro8HgZ+/5yuutYgNnstNI/WVM75X8awA4qB0I9PSnW0BnQnR6grWBuDq43NN7CSGEEEI8SKQIvhclBaidXLiSaSTHUMwjQd6VrqqUlnLtnbcpzcvDf0oSGnf3StetjLHESGpOOqezz5KafdZS9LponAnWBtGqQQtCdXoCPZvgqHH83d0SQgghhHjQSRF8DxRTERonV37KyALgkSCfKlZWcPSrj2d8G1yCqr5x7rYSs4m0nHROZaVyJjuNi7euoKDgqHYkVKcnrmEMEd6hNPFoLDM3CCGEEELcBSmC70VxISoXF06ey6K+tyv1dBXPPamYTKgcHGgwZGi1u8wpyuXkzVOczDxFSnYqxaXFaFQa9NoAeuq7EuEdSqCXP45q+acTQgghhPi9pJK6B0ppCThqOX0hh3bNGla4juHIYW589ilNxk3A0a/iG+GuGK5x5OdjHL15ksuGqwB4O+to3bAlzXwjCfcOxVkeTCGEEEII8YeRIvgeuPefzfWcAooO7OPhCoZC5J88wdXly3AOCEDj5WW17Hbhe/jnY1wz/owKFcHaIPqG9OIR30gauTeQKcuEEEIIIe4TKYLv0X/TMlGrVDQN1Fm1G0+lcGXpIhwbNuKhsS+jdnYmpyiX/VcPceDaYUvhG6rT82iTdkT7NUfrXPX0akII8b+qX79ezJgxl5YtY20dihBCAFIE35PC/7xH7jkP9I31uLn8OhuD8cxpLv9zAY7169Nw3DiOGzPYl3aAk5mnUVAI0ep5OryvFL5CPAB27vyKf//7QzIy0nF1dSM4OJRBg4YQF9eGlSuXc/nyJWbOnAdAhw6xuLi4WP3Ks23bLjSashtbCwsL6dOnBw8//Aj//Ocyq/fp168Xubm5aDRqnJ1daNUqjvHjJ6HTWX8B/61XX53L0aNHuHz5EtOnz6FHj15Wy7dv38o77ywjNzeHuLh4pk6diZeXFoCioiIWLEhm165vcHFx4ZlnBjNgwKBK3ys/38DKlcvZvftb8vJy0el8aNOmHUOHDi/3OGghhKgLpAj+nRSzmZJTu1EVRPNIy1ZWy5yb+OMY25KjcQ146/gSDCX5aJ286B74GG0axVLfTT4QhHgQrF37CR98sIoJE6YQH98OR0dHDh36kT17dhMX16bCbVav/oQmTfwrXLZr104cHBw4fPgg169fo0ED63sN3njjX7RsGUtubg7Tp09m2bJ/MW3arErjCw+PoHv3nixZ8ma5ZWlpqSxY8Bqvv/4vwsLCSU6ex4IFrzFnzv8D4N133+bKlct8/vlmbty4zpgxI9HrQ4iPb1tuX8XFxYwd+yJeXl4sWLCYgIBA8vLy2Lx5PceO/ZfHHutaaYxCCGErUgT/XqYiAAoVB6KDfFBMJrK/3sHNmGC+vb6f48HnUWVdIKrew7RtFEdTn3CZxkyIB0h+voEVK5YxdeosOnd+3NIeH9+2wkKxJr78cjO9e/fl8OGDbN++lSFDhlW4nlaro2PHzmzZsrHK/T355NMAODqWv7F2x46tdOz4KNHRLQB4/vkRDBnyNAUFBbi6urJt2xZmz56Pp6cnnp6e9O7dl23btlTYty+/3MyNGz+zZMk7uLiUPZhHp9MxaNDQCuMym8189NH7bNq0HoPBQKtWcUycONVyFXr69MkcO/ZfiouLCA+PZMKEqQQEBAIwd+4MvLy0XL16mcOHDxESEsrs2fNp2LBRlbkQQog71akiOCcnh6SkJL7//nu0Wi3jxo2jb9++tg6rQkpJIQBmjTMPqQycmvcqmsvX2XbZi8vhvvQI6kKnh9qidfaqZk9CiLtx8R+vlmvzjGuN7rHHMRcVcflfC8st92rfAW37jpTeusWVt5aUW67r3AXP1vGUZGXi6ONboziOHz9GcXExnTp1vus+VOTatWscOXKIMWNepl49P9atW1tpEZydnc2ePbto0qTJ736/jIx0WrWKs7wOCAhErdZw6dIF6tWrT3Z2FmFh4ZbloaFh7Nu3t8J9/fjjD7Rp085SAFfn008/Zs+e3SxZ8g5arY433/wHCxYkM2dO2b9t27btmTZtJhqNA4sXL2T+/NksX/6eZfuvv97OggWLmT8/lNmzp7Fq1TtVXhEXQoiK1KkieO7cuTg6OvLdd9+RkpLC3/72N5o2bUpERIStQyuvpBCTGRoWXuD8vBmUaODw4/7EPtqbEQ1icJIntgnxQMvLy0Wr1eHgcHen0WHDBlker96lSzcmTUoCYNu2zej1IYSEhOLj48OSJW9y4sQxmjWLsmw7efJ4VCo1RmM+ERFNmTFj7u+Ov6CgAHd3D6s2d3d3jMYCCgqMALi5/fpkSzc3d0v7nXJzcwkICKrxe2/YsI5Jk6ZRv34DAJ5/fiRPPvkEJpMJBwcHnniij2Xd5557gb59e1JUVISzszMAnTt3ISIiEoBu3RJYvfrdGr+3EELcVmeKYKPRyI4dO9i0aRPu7u7ExsbStWtXNm7cyMSJE20dXjnXsrM5esOZkPOXuKTX4vP0AJ4NiUetUts6NCEeaP6Tpla6TO3sXOVyjadnlctrehUYwMtLS25ujqVwq6lVq9ZUOCZ427Yt9O5d9suXt7cPsbHxbN26yaoIfu21N2nZMpaffjrBtGkTycy8Sf36DSgtLSUhobNlvbVr1+PtXXVfXF1dyc83WLXl5+fj5uaKq6sbAEZjvmWIgtGYb2m/k1arJTPzZvWd/8X161eZMuVly5cBAI1GQ3Z2Ft7ePrz99hJ27/6W3Nwc1GoViqKQl5eLn199S35uc3Z2wWisuDgXQoiq1Jki+Ny5c2g0GvT6Xx8pHBkZyf79+2u8D19fj+pX+oO4eUbzRXQMwb1D+UvXvjKnbzX8/GQWjJqQPFn7+Wc1Dg7WXyzvfG0rMTEtcHJy4vvv/0OXLhXf+KVWq1CprGPWaFTl+vDf/x7m0qWLfPTR+3z66ccAFBQY0Wg0vPzyJMsVUI2mLB9RUVEMHDiYBQuSWb36Ixwc1Hz7bcVDFQBUqrJYfvu+wcEhpKenWdouXDiP2VxKUFAQrq6ueHt7k5GRZhkykZ6eSnBwSIX5b9OmLe++uxyTqQgXl4qfnPnb+OvXb8CcOfNp1qx5uXU2bVrPgQP7WLp0OY0aNSIrK5MnnuhuydudfdFoyuf4bvx2O7VaLf8HKyA5qRnJU83UpTzVmSLYaDTi4WFdxHp4eNzVN/zMTANms/JHh1apUX1G4OfnyY0bt2rtPf8XSY5qRvJUntlsxmQyW147OKitXtuSs7MbL7zwIq+/noyiqGjdug1OTk4cPnyQ777bzfjxkzCbFRQFq5hLS5Vyfdi0aSNxcfFMnz7H0mYymRg69Bm+/fYbunbt8cu2v+ajd+/+vP/+Knbv3k379h2t9nc7TyUlJZjNZsxmheLiEvLzC3B0dEStVtOtW09GjXqeI0eOEBoazvLly3j00S44OjpjMpnp0eMJVq5cQXBwODdv3mDTpo0kJc2uMP/duz/BF1+sY/LkiYwZ8xL+/gEYDLfYvHkDjRo1tswOcTv+xMT+vPXWEqZOnUnDho3Izs7mxImjdOzYGYPBiIODIx4enty6lc9bby39JR9l2yoKmM2/5rC0tHyOa+rO48lsNsv/wTvIealmJE81U9t5UqtVVV4grTNFsJubGwaD9U9zBoMBN7eKf34TQghb+8tf/oqvry9r1rzHvHkzcHV1IyQktNJZESpSWFjIt9/uZObMeeXm0/3TnxLZunWzpQj+LRcXF556agCrV79brgi+bcyYERw/fhSAlJSTvPrqXGbMmEuPHr0IDQ3jpZcmM2vWNPLycomNbW11c9kLL4zkjTde5ckn/4SzszMDBw6pdNYLJycnFi16i5UrlzN+/Cjy8nLx9vahXbsOJCQ8UW79p58eCKgYN24UmZk38fb25vHHu9OxY2eeeKI3P/74A4mJCeh03jz33Ats3ryhpukUQogaUymKUnuXTqtgNBpp3bo1mzdvJigoCIBJkybh5+dX4zHBtX0lGOTbX01IjmpG8lTetWvnadgw0PK6Ll0JrsskTzVzZ57uPN6EnJdqSvJUM3XtSnDdGFxH2ZXgbt26sWjRIoxGI4cOHWLnzp307t3b1qEJIYQQQogHTJ0pggFmzZpFUVER7dq146WXXmLGjBlERkbaOiwhhBBCCPGAqTNjgqHsCUNLly61dRhCCCGEEOIBV6euBAshhBBCCFEbpAgWQtRhKhRFbvAS91/ZcSbzvQthT6QIFkLUWU5OLuTk3MRkKqGOTGQjHjCKomAylZCTcxMnJxdbhyOEqEV1akywEEL8lre3HwZDLllZ1zGbS1Gr1ZjNcmW4OpKnmrmdJ7Vag6urBx4eWluHJISoRVIECyHqLJVKhaenDk9PHSBzcdaU5KlmJE9C2DcZDiGEEEIIIeyOFMFCCCGEEMLuSBEshBBCCCHszgM1Jlitts30NrZ63/8lkqOakTxVT3JUM5KnmpE8VU9yVDOSp5qpzTxV914qReYdEkIIIYQQdkaGQwghhBBCCLsjRbAQQgghhLA7UgQLIYQQQgi7I0WwEEIIIYSwO1IECyGEEEIIuyNFsBBCCCGEsDtSBAshhBBCCLsjRbAQQgghhLA7UgQLIYQQQgi7I0WwEEIIIYSwO1IECyGEEEIIuyNF8O+Qk5PDqFGjiImJoXPnzqxfv97WIdlccXEx06ZN47HHHiMmJoY+ffrw9ddfW5ZHRETQokULYmJiiImJISkpyYbR2tbgwYNp3ry5JRc9evSwLNu3bx89e/YkOjqaQYMGcfHiRRtGaju3c3P7T9OmTZk3bx4Aly5dIiIiwmr50qVLbRxx7VizZg39+/enWbNmTJkyxWpZSkoK/fv3Jzo6mn79+nHy5Emr5atXr6ZDhw60bNmSyZMnU1RUVJuh15rKcpSRkcHIkSNp06YNcXFxDB06lNTUVMvy/fv3ExkZaXVcffHFF7boQq2o6liq7nxtL8cSVJ6ngwcPljtPRUREsH37dgDWrVtH06ZNrZbv37/fVt24r6r7/K/T5yZF3LXx48crY8eOVQwGg/Ljjz8qMTExyqlTp2wdlk3l5+crixYtUi5evKiUlpYqu3btUlq0aKGcO3dOURRFCQ8Pt/zd3g0aNEhZu3ZtufbMzEylZcuWytatW5XCwkIlOTlZ6d+/vw0irFvy8/OVFi1aKAcOHFAURVEuXryohIeHKyUlJTaOrPZt375d+eqrr5SZM2cqkydPtrQXFRUpnTt3Vt577z2lqKhIef/995VOnTopRUVFiqIoyn/+8x+lbdu2ypkzZ5ScnBxl0KBBSnJysq26cV9VlqOjR48qa9euVbKyspSSkhJl0aJFyuOPP25Z/sMPPygdO3a0Rcg2UVmeFKXq87U9HUuKUnWefuuHH35QWrRooeTn5yuKoiiff/65MmDAgNoK06aq+vyv6+cmuRJ8l4xGIzt27GDs2LG4u7sTGxtL165d2bhxo61Dsyk3NzdGjx5NkyZNUKvVPProowQFBZX7xicq99VXXxEWFkbPnj1xdnZm9OjRpKamcvbsWVuHZlPbt2/Hx8eH2NhYW4dic927d6dr167odDqr9gMHDmAymXj22WdxcnJiyJAhqNVq9u3bB8D69et56qmnCAsLQ6vV8uKLL7JhwwZbdOG+qyxHUVFR/PnPf8bb2xsHBweee+45Ll68yM2bN20UqW1Vlqfq2NOxBDXP0/r160lISMDNza2WIqs7qvr8r+vnJimC79K5c+fQaDTo9XpLW2RkJGlpaTaMqu7JysoiPT2d0NBQS9vAgQNp3749f//73+32Z/7bFixYQHx8PAMGDLD8RJaamkpkZKRlHTc3NwIDA61+srVHX3zxBX379kWlUlm1d+nShU6dOjFlyhSysrJsFF3dkJaWRmRkpFWOIiIiLOelO4+tyMhIMjMz7Tpvhw4dwsfHB19fX0tbVlYW7du3p0uXLsyfPx+j0WjDCG2rsvO1HEvlFRQUsG3bNvr27WvVnpKSQnx8PD169GDJkiWYTCYbRVi7fvv5X9fPTVIE3yWj0YiHh4dVm4eHh12fLO9kMpmYPHkyPXv2JDw8HCgbV/XNN9/w5ZdfUr9+fUaOHGk3J4Q7TZgwga+//po9e/bw9NNPM2LECC5cuFDhseXu7m7Xx9aVK1f48ccfrT5cvL29+eyzz/jmm29Yt24dRqORiRMn2jBK28vPz6/y2Lnz2Lr9d3s9tm7cuMHs2bOZOHGi5cM5ODiY9evXs2fPHt5//31++uknkpOTbRypbVR1vpZjqbzt27fj7e1N69atLW1xcXFs2rSJffv2sWjRIrZu3crKlSttGGXtuPPzv66fm6QIvktubm4YDAarNoPBYJc/gVTEbDYzefJkzGYzc+fOtbTHxcXh5OSEl5cXSUlJXLp0yW5/5o+OjsbDwwMnJyf69etHy5Yt2b17d4XHVn5+vl0fW+vXr6dVq1b4+/tb2tzd3WnevDkODg7Uq1ePGTNm8N1335XLnT1xd3ev8ti589i6/Xd7PLaysrIYNmwY/fv3p3///pZ2Pz8/QkNDUavV+Pv7M3HiRMtNTvamqvO1HEvlrV+/vtyvVf7+/vj7+6NWq4mIiGDUqFEP/PFU0ed/XT83SRF8l4KCgigtLeXcuXOWtlOnTln97G+vFEUhKSmJ69evs2TJEpycnCpdV6VSoShKLUZXd93ORVhYGKdOnbK0G41GLly4QFhYmA2js60NGzaU+4nxTrc/eOz5eAoNDeX06dNWOTh9+rTlvBQWFsbp06cty06dOoWvry8+Pj61Hqst5ebmMmzYMDp06MDo0aOrXFfOUb/6bS7kWLJ29epVDhw4UKPz1IN8PFX2+V/Xz01SBN8lNzc3unXrxqJFizAajRw6dIidO3fSu3dvW4dmc7NmzeLs2bO8/fbbuLq6WtpTU1NJSUmhtLSU/Px8kpOTqV+/PiEhITaM1jby8vLYs2cPRUVFmEwmNm7cyMGDB+nQoQPdunUjNTWV7du3U1RUxNKlSwkNDbXLPAEcPnyY69evk5CQYNV+9OhR0tPTMZvNZGdn88orr9C6dWs8PT1tFGntMZlMFBUVYTabKS0tpaioiJKSElq3bo1Go+GDDz6guLiYNWvWYDabadu2LQCJiYl89tlnpKWlkZuby1tvvUViYqKNe3N/VJYjg8HA8OHDiYmJYfLkyeW2279/P1euXEFRFK5evcobb7zB448/boMe1I7K8lTd+dqejiWoPE+3bdiwgZiYGAICAqy22717t+Wmy7Nnz7Js2bIH+niq7PO/rp+bVMqD/NXkPsnJySEpKYm9e/ei1WoZP358td8CH3SXL1+mS5cuODk54eDgYGn/v//7P6Kjo5k9ezbXr1/H1dWVmJgYJk2aRFBQkO0CtpGsrCxeeOEF0tPT0Wg0BAcHM3bsWNq3bw/A999/z9y5c7ly5QrNmzcnOTnZaiiAPZk5cyYFBQW8/vrrVu2bN29m4cKFZGVl4eHhQbt27Zg45JSRcAAABUBJREFUcSJ+fn42irT2LF68mCVLlli19evXj+TkZFJSUkhKSiItLY3g4GBeeeUVmjVrZllv9erVrFixAqPRSPfu3Zk7dy7Ozs613YX7rrIcxcfHM2XKFFxdXa1+tl6xYgWxsbG89957rFq1iry8PHQ6HV27dmX8+PHlxjM+KCrLU2JiYrXna3s5lqDq/3MACQkJDB8+nD//+c9W67z22mts2LABo9GIr68vffr04cUXX8TR0bHWYq8tVX3+jxgxok6fm6QIFkIIIYQQdkeGQwghhBBCCLsjRbAQQgghhLA7UgQLIYQQQgi7I0WwEEIIIYSwO1IECyGEEEIIuyNFsBBCCCGEsDtSBAshhB2aMmUKU6ZMsXUYQghhMw7VryKEEOJ+GDx4MAcOHCjXvmLFCjp16mSDiIQQwn5IESyEEDY0bNgwhg0bZtWm1WptFI0QQtgPGQ4hhBA25Obmhp+fn9UfJycnFi9ezODBg3nnnXdo06YNcXFx/POf/7Ta9sKFCwwfPpyoqCjatWvHwoULMZvNluVGo5HZs2fTtm1boqOjeeqppzh9+rRluaIoLFy4kLi4ODp27MgHH3xgWVZUVMT06dNp27YtUVFRJCQk8PXXX9//hAghRC2RK8FCCFFHnThxAm9vb9asWUNaWhrTpk1Dr9eTmJiI2Wxm5MiRBAYG8tlnn3H16lWmTp2KVqtl+PDhAMyYMYPTp0+zcOFCGjduzMmTJ62K5K+++opBgwaxdu1afvjhB+bMmUPbtm0JCwvjgw8+4MSJEyxfvhxvb2/S09NxcnKyVSqEEOIPJ0WwEELY0PLly1m1apVV2zfffAOUXamdP38+np6ehIaGkpKSwkcffURiYiJ79+7l8uXLfPLJJ3h5eREeHs7o0aNZunQpw4cP5+LFi2zevJkNGzYQGRkJQGBgoNX7PPTQQ7z00ksA6PV6Vq9ezcGDBwkLC+PatWs88sgjREVFAeDv73+/UyGEELVKimAhhLChAQMGMHjwYKu222OC9Xo9np6elvaoqCg+/vhjANLT09Hr9Xh5eVmWx8TEcOPGDQwGA6mpqXh6eloK4IqEh4dbvfbz8yMzMxOAxMREnnvuOVJSUujQoQMJCQk8/PDD99ZZIYSoQ2RMsBBC2JBWqyUwMNDqj1pddmpWqVSVbqcoSpX7VRSlyu0BHB0drV6rVCrLfqOioti5cydDhgzh8uXLDBgwgNWrV9egR0II8b9BimAhhKijMjIyMBgMltfHjx9Hr9cDEBwcTEZGBnl5eZblR44cwc/PDw8PD8LCwsjLy+PUqVO/+/11Oh19+/ZlwYIFjB49ms8///z3d0YIIeoYKYKFEMKGjEYjN27csPpTWFhoWT59+nTOnj3Ljh07+PDDD3nmmWcA6NChA40bN2bKlCmcOXOG3bt3s3jxYp599lkAAgIC6NWrFxMmTGDfvn1cvHiRbdu2kZKSUqO4Vq9ezZdffsm5c+c4ffo0e/futRTgQgjxIJAxwUIIYUOrVq0qd2PcK6+8AkCzZs2IiIjgmWeeobS0lIEDB5KYmAiAWq1m2bJlzJkzh6eeegp3d3f69+9vNefwvHnzSE5OZty4cRQWFhIeHs78+fNrFJerqyvLli3jwoULuLi40KZNG6ZPn/4H9VoIIWxPpVQ3sEwIIUStW7x4MQcOHODDDz+0dShCCPFAkuEQQgghhBDC7kgRLIQQQggh7I4MhxBCCCGEEHZHrgQLIYQQQgi7I0WwEEIIIYSwO1IECyGEEEIIuyNFsBBCCCGEsDtSBAshhBBCCLvz/wHyk77boxUQcwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.interpolate import make_interp_spline, BSpline\n",
    "\n",
    "def smooth(a, b, n=300):\n",
    "    xnew = np.linspace(a.min(), a.max(), n) \n",
    "    spl = make_interp_spline(a, b, k=3)  # type: BSpline\n",
    "    power_smooth = spl(xnew)\n",
    "    return xnew, power_smooth\n",
    "\n",
    "\n",
    "T = cifar_10_e\n",
    "power = cifar_10_ra\n",
    "\n",
    "ep_r, rob_r = smooth(cifar_10_e, cifar_10_ra)\n",
    "ep_r, n_r = smooth(cifar_10_e, cifar_10_r)\n",
    "\n",
    "_, rob_r100 = smooth(cifar_10_e, cifar_100_ra)\n",
    "_, n_r100 = smooth(cifar_10_e, cifar_100_r)\n",
    "\n",
    "fig = plt.figure(figsize=(9,5))\n",
    "ax = fig.add_axes([0,0,1,1])\n",
    "l1 = ax.plot(ep_r, rob_r,'-') \n",
    "l2 = ax.plot(ep_r, n_r,'--') \n",
    "\n",
    "l3 = ax.plot(ep_r, rob_r100, '-')\n",
    "l4 = ax.plot(ep_r, n_r100, '--')\n",
    "\n",
    "ax.legend(labels = ('CIFAR-10 PGD-20', 'CIFAR-10 Clean', 'CIFAR-100 PGD-20', 'CIFAR-100 Clean')) # legend placed at lower right\n",
    "# ax.set_title(\"Advertisement effect on sales\")\n",
    "ax.set_xlabel('Epochs')\n",
    "ax.set_ylabel('Accuracy (%)')\n",
    "fig.show()\n",
    "fig.savefig('overfit.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Robustness curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 221,
   "metadata": {},
   "outputs": [],
   "source": [
    "cifar_10_eps = [8., 9., 10., 11., 12., 13., 14., 15., 16.]\n",
    "cifar_10_r20 = [51.3, 49.6, 46.7, 45.1, 42.7, 40.4, 38.7, 36.5, 34.8]\n",
    "\n",
    "cifar_10_over = [56.1, 50.8, 45.6, 40.6, 36.3, 32.0, 27.7, 24.2, 20.9]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 222,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(9,5))\n",
    "ax = fig.add_axes([0,0,1,1])\n",
    "l1 = ax.plot(cifar_10_eps, cifar_10_r20,'s-') # solid line with yellow colour and square marker\n",
    "l2 = ax.plot(cifar_10_eps, cifar_10_over,'o--') # dash line with green colour and circle marker\n",
    "ax.legend(labels = ('Repulsive prototypes', 'Early Stop'), loc = 'lower left') # legend placed at lower right\n",
    "# ax.set_title(\"Advertisement effect on sales\")\n",
    "ax.set_xlabel('Perturbation size')\n",
    "ax.set_ylabel('Robustness')\n",
    "fig.show()\n",
    "fig.savefig('cifar10curve.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# CIFAR-100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 223,
   "metadata": {},
   "outputs": [],
   "source": [
    "cifar_100_eps = [8., 9., 10., 11., 12., 13., 14., 15., 16.]\n",
    "cifar_100_r20 = [20.6, 19.2, 17.8, 16.6, 15.5, 14.5, 13.2, 12.0, 10.9]\n",
    "\n",
    "cifar_100_over = [28.1, 17.7, 14.9, 12.7, 10.9, 9.2, 8.0, 7.0, 5.4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(9,5))\n",
    "ax = fig.add_axes([0,0,1,1])\n",
    "l1 = ax.plot(cifar_100_eps, cifar_100_r20,'s-') # solid line with yellow colour and square marker\n",
    "l2 = ax.plot(cifar_100_eps, cifar_100_over,'o--') # dash line with green colour and circle marker\n",
    "ax.legend(labels = ('Repulsive prototypes', 'Early Stop'), loc = 'lower left') # legend placed at lower right\n",
    "# ax.set_title(\"Advertisement effect on sales\")\n",
    "ax.set_xlabel('Perturbation size')\n",
    "ax.set_ylabel('Robustness')\n",
    "fig.show()\n",
    "fig.savefig('cifar100curve.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> compile.py <==
#!/usr/bin/python

import subprocess, sys

commands = [
    ['pdflatex', sys.argv[1] + '.tex'],
    ['bibtex', sys.argv[1] + '.aux'],
    ['pdflatex', sys.argv[1] + '.tex'],
    ['pdflatex', sys.argv[1] + '.tex']
]

for c in commands:
    subprocess.call(c)

